Machine Learning of Two-Dimensional Spectroscopic Data

Two-dimensional electronic spectroscopy has become one of the main experimental tools for analyzing the dynamics of excitonic energy transfer in large molecular complexes. Simplified theoretical models are usually employed to extract model parameters from the experimental spectral data. Here we show that computationally expensive but exact theoretical methods encoded into a neural network can be used to extract model parameters and infer structural information such as dipole orientation from two dimensional electronic spectra (2DES) or reversely, to produce 2DES from model parameters. We propose to use machine learning as a tool to predict unknown parameters in the models underlying recorded spectra and as a way to encode computationally expensive numerical methods into efficient prediction tools. We showcase the use of a trained neural network to efficiently compute disordered averaged spectra and demonstrate that disorder averaging has non-trivial effects for polarization controlled 2DES.

==> anc/2D_FMO_DIPOLE_V0.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     81418,       1795]
NotebookOptionsPosition[     74144,       1689]
NotebookOutlinePosition[     74553,       1707]
CellTagsIndexPosition[     74510,       1704]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["FMO 2D Dipole predictions", "Title",
 CellChangeTimes->{{3.705913194310814*^9, 3.7059132005010977`*^9}, {
  3.753779411842469*^9, 3.753779412746496*^9}, {3.7537797980734043`*^9, 
  3.753779800349201*^9}},ExpressionUUID->"0b1014b1-a46c-4e4e-9c22-\
78b16d9a3f07"],

Cell[" by Mirta Rodriguez \[Copyright]  and Tobias Kramer \[Copyright]  \
December 2018", "Text",
 CellChangeTimes->{{3.753780173709391*^9, 3.753780229464053*^9}, {
   3.7537802735015507`*^9, 3.753780304591579*^9}, 3.753782040926012*^9, {
   3.753782076306197*^9, 3.75378207954825*^9}, 3.75427558108564*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"6200995b-6a7f-4672-8db1-74d0e5495a00"],

Cell["\<\
This is a supporting .nb that includes the calculations presented in the \
publication 
Machine Learning of Two-Dimensional Spectroscopic Data
by Mirta Rodriguez and Tobias Kramer
https://arxiv.org/abs/1810.01124
 
 IDEA: learn from 10,000 2D electronic spectra the orientation of the FMO \
BChls\[CloseCurlyQuote] dipole moments

2D Electronic Spectra has been calculated using DM-HEOM published in Journal \
of Computational Chemistry, 39(22), pp. 1779-1794, 2018
https://arxiv.org/abs/1803.03498\
\>", "Text",
 CellChangeTimes->{{3.705913212117139*^9, 3.7059132314040422`*^9}, {
   3.742198199066622*^9, 3.742198203642668*^9}, {3.753779064020743*^9, 
   3.75377907147896*^9}, {3.753779132526413*^9, 3.7537791747956038`*^9}, {
   3.75377922634744*^9, 3.75377923711582*^9}, {3.753779279350581*^9, 
   3.753779297250543*^9}, {3.753779393635281*^9, 3.753779417795673*^9}, {
   3.753779621137549*^9, 3.753779673715526*^9}, {3.753779713556223*^9, 
   3.753779803719984*^9}, {3.754027954737492*^9, 3.754027969477396*^9}, 
   3.754275592296152*^9},ExpressionUUID->"6f946864-f715-4ab8-8b22-\
6452a6c8b85e"],

Cell[TextData[{
 StyleBox["The following files are available as ancillary data on the arxiv: \
https://arxiv.org/abs/1803.03498\n\nDownload \
\"FMODIPOLE_SEGBESAB100_100000_50_2net.wlnet\" (* trained 2NN in Appendix \
1.1*)\nDownload \"FMODIPOLE_SEGBESAB100_100000_10_lenet2ALLF.wlnet\"  (* \
trained convolutional NN in Appendix 1.2*)\nDownload \
\"FMODIPOLE_SEGBESAB100_100000_10_LSTM_Fnet.wlnet\[CloseCurlyDoubleQuote]  \
(*trained LSTM in Appendix 1.3*)\nDownload \
\"FMODIPOLE_SEGBESA_REFERENCE_200.wdx\" (*FMO reference case at \
\[Tau]=200fs*)",
  FontColor->RGBColor[1, 0, 0]],
 "\n\nIn addition download the training data and save the file.\nIf this link \
has expired please contact the authors at tobias.kramer@mytum.de to obtain \
access to the data.\n\n",
 StyleBox["https://drive.google.com/open?id=16EeZjovtxyGBOnUk1A9uhtDLB2z0ent-",
  FontColor->RGBColor[1, 0, 0]],
 "\n\nFinally adjust the PATH to the directory where you store the data \
files"
}], "Text",
 CellChangeTimes->{{3.754028158974649*^9, 3.754028168265903*^9}, {
   3.7540282907266006`*^9, 3.754028299697095*^9}, {3.754028331476265*^9, 
   3.754028506774612*^9}, {3.754028609823443*^9, 3.7540286425958652`*^9}, {
   3.7540286997587767`*^9, 3.754028754909563*^9}, {3.7540302532283173`*^9, 
   3.754030302943454*^9}, {3.754206022494412*^9, 3.754206048693983*^9}, {
   3.754275624224339*^9, 3.7542757069368668`*^9}, {3.754276040106146*^9, 
   3.754276097553385*^9}, 
   3.7542772625575027`*^9},ExpressionUUID->"d971f197-b7c7-443c-8cef-\
431f071db1c4"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"PATH", "=", "\"\</home/tkramer/repo/ML/\>\""}], ";"}],
  Background->RGBColor[1, 0.85, 0.85]]], "Input",
 CellChangeTimes->{3.754275704247835*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"0b392aa4-0b15-4495-99ba-41599d1ac3a7"],

Cell[CellGroupData[{

Cell["Specify further parameters", "Subsection",
 CellChangeTimes->{{3.7542761629202642`*^9, 
  3.7542761722319317`*^9}},ExpressionUUID->"d60bf579-d5ae-439c-9730-\
d90dc5cee06e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CASE", "=", "\"\<SEGBESA\>\""}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"2", "D", " ", "Spectra", " ", "includes", " ", "SE"}], ",", "GB",
     ",", "ESA", ",", " ", 
    RowBox[{"RP", " ", "and", " ", "NR", " ", "parts"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PLOTSIZE", "=", "800"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"TARGETDEVICE", "=", "\"\<GPU\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DOTRAINING", "=", "False"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"NSITES", "=", "7", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"FMO", " ", "7"}], "-", 
    RowBox[{"site", " ", "Hamiltonian"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.7035064132973633`*^9, 3.70350652054352*^9}, {
   3.703506554912053*^9, 3.703506559029396*^9}, {3.70366392238111*^9, 
   3.7036640246751823`*^9}, {3.7036640558491087`*^9, 3.703664056110797*^9}, {
   3.703666941649879*^9, 3.703666945075622*^9}, {3.703667701769102*^9, 
   3.703667702502192*^9}, 3.703672098559311*^9, {3.703676745765378*^9, 
   3.703676746365057*^9}, {3.7036770259093*^9, 3.703677027954587*^9}, {
   3.703677465739066*^9, 3.703677471472599*^9}, {3.703677845019906*^9, 
   3.703677845314974*^9}, {3.7038246318188677`*^9, 3.703824635464958*^9}, {
   3.703825163459692*^9, 3.703825194850842*^9}, {3.703825239636245*^9, 
   3.703825241222612*^9}, {3.703825660136128*^9, 3.703825660708068*^9}, {
   3.703825780944508*^9, 3.703825782466834*^9}, {3.7038260351189833`*^9, 
   3.703826035696764*^9}, {3.7038295396999683`*^9, 3.7038295517648*^9}, {
   3.703845758741806*^9, 3.7038457623994617`*^9}, {3.704011404282012*^9, 
   3.704011410441827*^9}, {3.70444855491424*^9, 3.704448555663691*^9}, 
   3.7044486707196198`*^9, {3.704448988860317*^9, 3.7044489898810997`*^9}, {
   3.7044520536519213`*^9, 3.704452078441606*^9}, {3.704456120692914*^9, 
   3.704456122492078*^9}, {3.7045357632624826`*^9, 3.704535765617508*^9}, {
   3.704538518019648*^9, 3.704538536856409*^9}, {3.704540832707223*^9, 
   3.7045408587245483`*^9}, {3.704541469051804*^9, 3.7045414730868587`*^9}, {
   3.704776736896597*^9, 3.704776757240817*^9}, {3.704776799532929*^9, 
   3.704776800877207*^9}, {3.704777538166484*^9, 3.704777546397212*^9}, {
   3.704778628230877*^9, 3.704778636335866*^9}, {3.704790424385786*^9, 
   3.704790435403467*^9}, {3.7050354904851627`*^9, 3.7050354905633297`*^9}, {
   3.705041840377695*^9, 3.70504184362471*^9}, {3.705045824825345*^9, 
   3.70504582489793*^9}, {3.7050533205435038`*^9, 3.7050533206244497`*^9}, {
   3.705055341864513*^9, 3.705055342348119*^9}, {3.705120064745323*^9, 
   3.7051200647744017`*^9}, {3.705123527039899*^9, 3.705123527130858*^9}, {
   3.705126438333662*^9, 3.7051264443965473`*^9}, 3.705127053612349*^9, {
   3.7058299507488203`*^9, 3.705829986634097*^9}, 3.705890933955188*^9, {
   3.705993611391309*^9, 3.705993620493578*^9}, {3.706254556430677*^9, 
   3.706254557022295*^9}, {3.708143993276884*^9, 3.708144006521055*^9}, {
   3.7081547635264378`*^9, 3.708154770246991*^9}, {3.7083280082607327`*^9, 
   3.708328011889696*^9}, 3.708328045033996*^9, 3.708394295486328*^9, {
   3.721385239340378*^9, 3.721385241691339*^9}, {3.742198190917863*^9, 
   3.742198235333044*^9}, {3.742199617897478*^9, 3.742199618456439*^9}, {
   3.742208931889393*^9, 3.742208932138584*^9}, {3.742261442462873*^9, 
   3.742261466749649*^9}, {3.742273239376565*^9, 3.7422732416599894`*^9}, {
   3.74237229369687*^9, 3.7423722946395683`*^9}, {3.7425211758620243`*^9, 
   3.742521176573238*^9}, {3.742540955244323*^9, 3.742540965731886*^9}, {
   3.7426333716385307`*^9, 3.74263338173348*^9}, {3.742633895037264*^9, 
   3.742633908981308*^9}, {3.742665651392511*^9, 3.742665651936339*^9}, {
   3.742711321769169*^9, 3.7427113231187572`*^9}, {3.742728102845998*^9, 
   3.7427281306362543`*^9}, {3.742799516046502*^9, 3.74279952003161*^9}, 
   3.742799593666555*^9, {3.742801647945301*^9, 3.7428016937432013`*^9}, {
   3.7428022791328297`*^9, 3.74280228444876*^9}, {3.742811519185527*^9, 
   3.742811534598935*^9}, {3.742812407909629*^9, 3.742812409009625*^9}, 
   3.7428124929055023`*^9, {3.7428126729768457`*^9, 3.742812674242073*^9}, {
   3.7428133778971853`*^9, 3.742813378477787*^9}, {3.742878155210157*^9, 
   3.74287818073602*^9}, {3.742878221452468*^9, 3.742878232651482*^9}, {
   3.7428816462752657`*^9, 3.742881646822948*^9}, {3.7428820646765747`*^9, 
   3.742882071637066*^9}, {3.747022214178278*^9, 3.747022218759701*^9}, {
   3.7537800801042*^9, 3.753780146952304*^9}, {3.75402802295373*^9, 
   3.754028054654235*^9}, {3.7540287865554533`*^9, 3.754028787174385*^9}, {
   3.754198276233603*^9, 3.754198282881483*^9}, 3.754205973346435*^9, {
   3.754275669199664*^9, 3.754275674351701*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"f9d77bf3-1cd3-4a84-a58e-7e0b402c5996"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check that all files are present", "Subsection",
 CellChangeTimes->{{3.754276145808032*^9, 
  3.7542761544316874`*^9}},ExpressionUUID->"e7240f47-d62f-4016-8193-\
7ac39eeed4b8"],

Cell[BoxData[
 RowBox[{"filenamelist", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\"\<FMODIPOLE_10DEG_\>\"", "<>", "CASE", "<>", "\"\<.wdx\>\""}], 
    ",", "\"\<FMODIPOLE_SEGBESAB100_100000_50_2net.wlnet\>\"", ",", 
    "\"\<FMODIPOLE_SEGBESAB100_100000_10_lenet2ALLF.wlnet\>\"", ",", 
    "\"\<FMODIPOLE_SEGBESAB100_100000_10_LSTM_Fnet.wlnet\>\"", ",", 
    "\"\<FMODIPOLE_SEGBESA_REFERENCE_200.wdx\>\""}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7542767750443172`*^9, 3.754276830627689*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"a360f49b-190a-4002-819e-a1c9ce49ff01"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"filename", "=", 
      RowBox[{"PATH", "<>", 
       RowBox[{"filenamelist", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"FileExistsQ", "[", "filename", "]"}], "\[Equal]", "False"}], 
       ",", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<FILE \>\"", "<>", "filename", "<>", "\"\< MISSING. EXIT.\>\""}],
          "]"}], ";", 
        RowBox[{"Quit", "[", "]"}]}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<FOUND: \>\"", "<>", "filename"}], "]"}]}], "]"}]}], 
    "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "filenamelist", "]"}]}], "}"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.754276834787155*^9, 3.754276890451194*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"abe86135-12e1-456f-a333-bb80bc592612"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reading in the data", "Section",
 CellChangeTimes->{{3.705915137195599*^9, 
  3.705915144353998*^9}},ExpressionUUID->"396fd5fd-43f1-4dce-8d18-\
1ccdd78f9ded"],

Cell["\<\
2DES have been calculated for 10,006 random orientations of the 7 FMO dipole \
vectors within the plane defined by the NB,NC,ND atoms in each BChl, \
generated with a rectangular random number generator  \[PlusMinus]10\
\[SmallCircle] \
\>", "Text",
 CellChangeTimes->{{3.753779465864978*^9, 3.75377960793188*^9}, {
  3.7537801636570997`*^9, 3.7537801692869473`*^9}, {3.7537821214209557`*^9, 
  3.753782173670979*^9}, {3.753782259697071*^9, 3.753782378078583*^9}, {
  3.754198290777685*^9, 
  3.7541982920973063`*^9}},ExpressionUUID->"94226c12-67bb-449c-a507-\
73baae3dbda5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TRAININGSETS", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
    "PATH", "<>", "\"\<FMODIPOLE_10DEG_\>\"", "<>", "CASE", "<>", 
     "\"\<.wdx\>\""}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.705292685828261*^9, 3.705292687853628*^9}, {
   3.70580774328274*^9, 3.705807743761202*^9}, {3.705811735533772*^9, 
   3.7058117419666643`*^9}, {3.705819508502698*^9, 3.705819510986931*^9}, {
   3.705824881697459*^9, 3.7058248904159737`*^9}, 3.7058299724854183`*^9, {
   3.705993582310186*^9, 3.705993589526518*^9}, {3.706254558878416*^9, 
   3.706254559613927*^9}, {3.70814019869143*^9, 3.708140201128927*^9}, {
   3.710036642362113*^9, 3.710036642695369*^9}, {3.7222386165125837`*^9, 
   3.722238620599111*^9}, 3.753782724141182*^9, {3.754275725472908*^9, 
   3.754275726815658*^9}},ExpressionUUID->"dfe608d4-f3bb-4f74-a818-\
71e2f63a97aa"],

Cell[BoxData[
 RowBox[{"NUMSAMPLES", "=", 
  RowBox[{
   RowBox[{"Dimensions", "[", "TRAININGSETS", "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.704452118649639*^9, 3.7044521225684967`*^9}, {
  3.704540959277652*^9, 3.704540978365348*^9}, {3.704778859414913*^9, 
  3.704778865009961*^9}, {3.706939864991997*^9, 3.706939879117353*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"a7343b61-d783-40ed-a5b4-f2be88eb7d86"],

Cell[BoxData[
 RowBox[{"Dimensions", "[", 
  RowBox[{"Keys", "[", 
   RowBox[{"TRAININGSETS", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.735280396228792*^9, 3.735280423278685*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"04fb9f0d-9072-450d-8ea7-26f0a81e4476"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MEANALLTRAININGSETS", "=", 
   RowBox[{"Mean", "[", 
    RowBox[{"Keys", "[", "TRAININGSETS", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MAXALLTRAININGSETS", "=", 
  RowBox[{"Max", "[", "MEANALLTRAININGSETS", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"MINALLTRAININGSETS", "=", 
  RowBox[{"Min", "[", "MEANALLTRAININGSETS", "]"}]}]}], "Input",
 CellChangeTimes->{{3.706939817545198*^9, 3.706939886573093*^9}, {
  3.706939974255447*^9, 3.706939974661319*^9}, {3.7069400054038563`*^9, 
  3.706940062082893*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"3abdd626-7da2-44ca-93ae-1e7b14ca747d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NORMAK", "=", 
   RowBox[{"Max", "[", 
    RowBox[{"Re", "[", 
     RowBox[{"Keys", "[", "TRAININGSETS", "]"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.7429749564052563`*^9, {3.754298777496408*^9, 
   3.754298781937345*^9}},ExpressionUUID->"b3ab78b7-f29e-4f41-9a2f-\
2a55e86e26f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NORMAV", "=", "10."}], ";"}]], "Input",
 CellChangeTimes->{{3.7542987836746187`*^9, 
  3.754298788678762*^9}},ExpressionUUID->"9a61a8da-fb86-4f41-92cd-\
c8a2808f6e77"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SeedRandom", "[", "1", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TRAININGSETSIZE", "=", 
   RowBox[{"10", "*", "900"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"VALIDATIONSETSIZE", "=", 
   RowBox[{"10", "*", "50"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TESTSETSIZE", "=", 
   RowBox[{"10", "*", "50"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TRAININGSET", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"IntegerPart", "[", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"Keys", "[", 
           RowBox[{"TRAININGSETS", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "*", "1000"}], "]"}], 
        "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"1000.", "*", "NORMAK"}], ")"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"IntegerPart", "[", 
         RowBox[{
          RowBox[{"Values", "[", 
           RowBox[{"TRAININGSETS", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "*", "1000"}], "]"}], "/", 
        "1000."}], "/", "NORMAV"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "TRAININGSETS", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trainingData", "=", 
   RowBox[{"TRAININGSET", "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "TRAININGSETSIZE"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"validationData", "=", 
    RowBox[{"TRAININGSET", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"TRAININGSETSIZE", "+", "1"}], ";;", 
       RowBox[{"TRAININGSETSIZE", "+", "VALIDATIONSETSIZE"}]}], "]"}], 
     "]"}]}], ";", 
   RowBox[{"testData", "=", 
    RowBox[{"TRAININGSET", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"TRAININGSETSIZE", "+", "VALIDATIONSETSIZE", "+", "1"}], ";;", 
       
       RowBox[{
       "TRAININGSETSIZE", "+", "VALIDATIONSETSIZE", "+", "TESTSETSIZE"}]}], 
      "]"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IMAGESIZE", "=", "28"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7035065692360363`*^9, 3.703506678024144*^9}, {
   3.70350675615956*^9, 3.703506875577454*^9}, {3.7035069748746147`*^9, 
   3.703506985445627*^9}, {3.703507099461892*^9, 3.703507101616972*^9}, {
   3.703664075294997*^9, 3.703664150276326*^9}, {3.7036641847529697`*^9, 
   3.7036641857709427`*^9}, {3.703667005034356*^9, 3.703667011956634*^9}, {
   3.703668125261015*^9, 3.703668172156939*^9}, {3.703668291370996*^9, 
   3.703668293178636*^9}, {3.7036683732890577`*^9, 3.70366838802297*^9}, {
   3.703670933139571*^9, 3.703670958282667*^9}, {3.703672585460684*^9, 
   3.703672638684869*^9}, {3.703675352555743*^9, 3.703675368265513*^9}, {
   3.703675878315942*^9, 3.7036758784269533`*^9}, {3.7036766797152033`*^9, 
   3.70367670681945*^9}, {3.703678305574439*^9, 3.703678397622998*^9}, 
   3.703824578708521*^9, 3.703829508843747*^9, {3.703830718781413*^9, 
   3.703830834037364*^9}, 3.703845858057139*^9, {3.703911660751751*^9, 
   3.7039116610046577`*^9}, {3.703925351583132*^9, 3.703925355462934*^9}, {
   3.704011484817308*^9, 3.704011519719726*^9}, {3.704012294083733*^9, 
   3.7040122978567467`*^9}, {3.7040150509034843`*^9, 
   3.7040150509631357`*^9}, {3.704015084101089*^9, 3.704015084164792*^9}, {
   3.704028985581362*^9, 3.704028995125866*^9}, {3.704080429263056*^9, 
   3.7040804347236853`*^9}, {3.7040894999507303`*^9, 3.704089507029868*^9}, {
   3.704089871617997*^9, 3.7040898929930468`*^9}, {3.704170128644765*^9, 
   3.704170149630828*^9}, {3.704449039764318*^9, 3.704449055059904*^9}, {
   3.704449089414077*^9, 3.7044490953894978`*^9}, {3.704449561283523*^9, 
   3.7044495627861147`*^9}, {3.704450415647472*^9, 3.704450445966716*^9}, {
   3.70445049567163*^9, 3.704450498611054*^9}, 3.704450539828142*^9, {
   3.704450769990275*^9, 3.704450772316279*^9}, {3.704451005670391*^9, 
   3.704451025918666*^9}, {3.704452143070815*^9, 3.70445218120555*^9}, 
   3.704452350014892*^9, {3.704452438011449*^9, 3.704452461873949*^9}, {
   3.704456160360196*^9, 3.704456160727187*^9}, {3.704527266107542*^9, 
   3.70452726630529*^9}, {3.704527448726618*^9, 3.704527472363015*^9}, 
   3.704527575761545*^9, {3.704540950368722*^9, 3.704540953485268*^9}, {
   3.704540986145339*^9, 3.7045409942558947`*^9}, {3.704541048690072*^9, 
   3.704541048921259*^9}, {3.704541140025771*^9, 3.7045411499420156`*^9}, 
   3.704542189437139*^9, {3.7045460762213697`*^9, 3.704546079294613*^9}, {
   3.704776878988739*^9, 3.704776879888358*^9}, {3.704777338056384*^9, 
   3.704777338137495*^9}, {3.7047783425649147`*^9, 3.70477836030762*^9}, {
   3.704778422480755*^9, 3.704778454828144*^9}, {3.704778590529633*^9, 
   3.704778613155892*^9}, {3.704790461895105*^9, 3.704790461957185*^9}, {
   3.7050392666636667`*^9, 3.7050392804376574`*^9}, {3.705039894764909*^9, 
   3.705039903323279*^9}, {3.705041855979974*^9, 3.7050418636726503`*^9}, {
   3.7050420283570557`*^9, 3.7050420322665997`*^9}, {3.705044752575107*^9, 
   3.705044794078698*^9}, {3.705122924213196*^9, 3.7051229250360126`*^9}, {
   3.70512706211763*^9, 3.7051270745538*^9}, {3.70512711119596*^9, 
   3.705127213652803*^9}, {3.705127258561747*^9, 3.705127351168501*^9}, {
   3.705127389889062*^9, 3.7051274286692057`*^9}, {3.70512808266599*^9, 
   3.7051280891292067`*^9}, {3.705130263695264*^9, 3.705130364854321*^9}, {
   3.705131129858903*^9, 3.705131130972629*^9}, {3.705131734263329*^9, 
   3.7051317343638144`*^9}, {3.705132554370306*^9, 3.70513255449231*^9}, {
   3.70513467113253*^9, 3.7051346839484377`*^9}, {3.705134774348257*^9, 
   3.705134819823659*^9}, {3.705135035830101*^9, 3.705135037561314*^9}, {
   3.7051351476699047`*^9, 3.705135153886711*^9}, {3.705135765945318*^9, 
   3.705135796939093*^9}, {3.705135834420876*^9, 3.705135837269199*^9}, 
   3.705136403107942*^9, {3.7051364404736547`*^9, 3.70513646177396*^9}, {
   3.705136947293352*^9, 3.705136967406502*^9}, {3.7051370143687677`*^9, 
   3.70513701953141*^9}, {3.705292853062027*^9, 3.705292853231058*^9}, {
   3.705807852762734*^9, 3.70580785441285*^9}, {3.705808748456379*^9, 
   3.705808748762109*^9}, {3.7058118357725563`*^9, 3.705811839822474*^9}, {
   3.70581326532028*^9, 3.705813290081788*^9}, {3.705813488664895*^9, 
   3.705813504383312*^9}, {3.7058136774671926`*^9, 3.70581371326897*^9}, {
   3.705814812146007*^9, 3.705814812223571*^9}, 3.705822182650413*^9, 
   3.705822783177868*^9, {3.7058230047068443`*^9, 3.705823020202614*^9}, {
   3.705823436874007*^9, 3.705823436983293*^9}, 3.705824127522814*^9, 
   3.7058249985190763`*^9, {3.70582517971087*^9, 3.7058251825414677`*^9}, {
   3.705830017306932*^9, 3.705830103949861*^9}, {3.705830231331554*^9, 
   3.705830235313757*^9}, 3.705830582759162*^9, {3.705830642900922*^9, 
   3.705830647331161*^9}, {3.7058315147880707`*^9, 3.7058315158508797`*^9}, {
   3.705890969202796*^9, 3.705890991378315*^9}, {3.7059101556818457`*^9, 
   3.705910165480011*^9}, 3.705913259202485*^9, 3.705913609074018*^9, {
   3.705916177790991*^9, 3.7059161778782578`*^9}, {3.7059935683219624`*^9, 
   3.7059935683911324`*^9}, 3.706937282725128*^9, {3.7069400936907387`*^9, 
   3.706940093778606*^9}, {3.7069402257461567`*^9, 3.706940263865514*^9}, {
   3.706940562078692*^9, 3.7069405652543592`*^9}, {3.708140220353262*^9, 
   3.708140223399952*^9}, {3.7081407730717793`*^9, 3.708140773223214*^9}, {
   3.708239249767816*^9, 3.708239249869961*^9}, {3.708394343958241*^9, 
   3.708394408114294*^9}, {3.737356318330387*^9, 3.73735632168372*^9}, {
   3.737356666654831*^9, 3.7373566723078012`*^9}, {3.7373584586677856`*^9, 
   3.737358465606524*^9}, 3.7422094274572363`*^9, {3.742372279756213*^9, 
   3.742372284775115*^9}, {3.742974974448299*^9, 3.742974976296959*^9}, {
   3.7542988005069323`*^9, 3.7542988040982924`*^9}, 
   3.754298879350151*^9},ExpressionUUID->"71553b0b-2412-4fcd-a392-\
a580bd958941"],

Cell[BoxData[{
 RowBox[{"Max", "[", 
  RowBox[{"Keys", "[", 
   RowBox[{"trainingData", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Max", "[", 
  RowBox[{"Values", "[", 
   RowBox[{"trainingData", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7058305447185173`*^9, 3.705830545246066*^9}, {
  3.70583061066192*^9, 3.705830635987092*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"6b2d9a01-1909-4130-bb53-14b0747ead6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"trainingDataArrayPlots", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ArrayPlot", "[", 
      RowBox[{
       RowBox[{"Partition", "[", 
        RowBox[{
         RowBox[{"Keys", "[", 
          RowBox[{"trainingData", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "IMAGESIZE"}], "]"}], 
       ",", 
       RowBox[{"DataReversed", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"True", ",", " ", "False"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "IMAGESIZE"}], ",", 
       RowBox[{"ImagePadding", "\[Rule]", "None"}], ",", 
       RowBox[{"PlotRangePadding", "\[Rule]", "None"}], ",", 
       RowBox[{"Frame", "\[Rule]", "False"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "trainingData", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.705895979117221*^9, 3.705896039489275*^9}, {
  3.705896096712953*^9, 3.705896135294313*^9}, {3.705913310164015*^9, 
  3.7059133145142927`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"582ffb54-b083-4af9-a3ef-9b0646090f93"],

Cell[BoxData[
 RowBox[{
  RowBox[{"testDataArrayPlots", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ArrayPlot", "[", 
      RowBox[{
       RowBox[{"Partition", "[", 
        RowBox[{
         RowBox[{"Keys", "[", 
          RowBox[{"testData", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "IMAGESIZE"}], "]"}], 
       ",", 
       RowBox[{"DataReversed", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"True", ",", " ", "False"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "IMAGESIZE"}], ",", 
       RowBox[{"ImagePadding", "\[Rule]", "None"}], ",", 
       RowBox[{"PlotRangePadding", "\[Rule]", "None"}], ",", 
       RowBox[{"Frame", "\[Rule]", "False"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "testData", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7058963968944883`*^9, 3.705896411284297*^9}, {
  3.705913319508546*^9, 3.705913337584753*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"08a14105-8ccc-46f7-b302-94ba6e31a670"],

Cell[BoxData[
 RowBox[{
  RowBox[{"validationDataArrayPlots", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ArrayPlot", "[", 
      RowBox[{
       RowBox[{"Partition", "[", 
        RowBox[{
         RowBox[{"Keys", "[", 
          RowBox[{"validationData", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "IMAGESIZE"}], "]"}], 
       ",", 
       RowBox[{"DataReversed", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"True", ",", " ", "False"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "IMAGESIZE"}], ",", 
       RowBox[{"ImagePadding", "\[Rule]", "None"}], ",", 
       RowBox[{"PlotRangePadding", "\[Rule]", "None"}], ",", 
       RowBox[{"Frame", "\[Rule]", "False"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "validationData", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.705914101199121*^9, 3.7059141963161783`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"d81630e2-b8e7-42d8-9f6e-bd9e5320b73d"],

Cell[BoxData[{
 RowBox[{"Length", "[", "trainingDataArrayPlots", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "testDataArrayPlots", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "validationDataArrayPlots", "]"}]}], "Input",
 CellChangeTimes->{{3.705896223422903*^9, 3.705896229011516*^9}, {
  3.705896448716604*^9, 3.705896452714053*^9}, {3.705913345577286*^9, 
  3.70591334792067*^9}, {3.705914202188778*^9, 3.7059142112506323`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"a568b47f-e49e-454e-9736-f79f4bf1a8e1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"trainingDataImages", "=", 
   RowBox[{"Map", "[", 
    RowBox[{"Image", ",", "trainingDataArrayPlots"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"testDataImages", "=", 
   RowBox[{"Map", "[", 
    RowBox[{"Image", ",", "testDataArrayPlots"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"validationDataImages", "=", 
   RowBox[{"Map", "[", 
    RowBox[{"Image", ",", "validationDataArrayPlots"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"meantrainingDataImages", "=", 
  RowBox[{"Image", "[", 
   RowBox[{"Mean", "@", 
    RowBox[{"Map", "[", 
     RowBox[{"ImageData", ",", "trainingDataImages"}], "]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.685272837409721*^9, 3.6852728634257717`*^9}, {
  3.685272977840946*^9, 3.685272983335566*^9}, {3.6852732914896803`*^9, 
  3.685273300487084*^9}, {3.705896185494454*^9, 3.705896204954981*^9}, {
  3.705913358974915*^9, 3.7059133819196177`*^9}, {3.705914069992395*^9, 
  3.70591408910301*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"45871440-72df-45ab-9781-0ffb11cf1c7f"],

Cell[BoxData[
 RowBox[{"trainingDataImages", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.722238589863392*^9, 3.722238598759275*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"8f17c559-017f-4433-ae22-6016c6bf0bf4"],

Cell[BoxData[
 RowBox[{"Dimensions", "[", 
  RowBox[{"ImageData", "[", "meantrainingDataImages", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7058962739893436`*^9, 3.705896284527886*^9}, 
   3.705913404047748*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"70c863f3-cc0e-4e68-bbca-ef7b9a619298"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"trainingDataImagesWithValues", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"trainingDataImages", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
      RowBox[{"Values", "[", 
       RowBox[{"trainingData", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "trainingDataImages", "]"}]}], "}"}]}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"testDataImagesWithValues", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"testDataImages", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
      RowBox[{"Values", "[", 
       RowBox[{"testData", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "testDataImages", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"validationDataImagesWithValues", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"validationDataImages", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
      RowBox[{"Values", "[", 
       RowBox[{"validationData", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "validationDataImages", "]"}]}], "}"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7059137066433*^9, 3.705913743164276*^9}, {
  3.705914025578555*^9, 3.705914061888611*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"9684be44-2af8-49f5-b5c7-e70772255fcd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Two layers NN", "Section",
 CellChangeTimes->{{3.7059148326144123`*^9, 
  3.705914835476482*^9}},ExpressionUUID->"97c8a9da-cf75-40a0-8430-\
519b547f5936"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"neurons", "=", 
    RowBox[{"{", "50", "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "number", " ", "of", " ", "neurons", " ", "in", " ", "hidden", " ", 
    "layer", " ", "Nh"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trainingrounds", "=", 
   RowBox[{"{", "100000", "}"}]}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAmIQ/Y8vInrn7deOYXypsSCa4WnFERBtWe91FES/8Jkr
uQtI23jLS4PoZ5YzjA4D6RWzvpiB6BCrVhsQvUBdyQVEf3q7zfY1kI5rXm4H
ohkuR7Um3H/tuO/5GTBdJhp2o/3ha0cnfc+bIHoWW/DBTiD9gvEImI4q9fZZ
C6QjZu4C0we4pQo2Aelba8rBNNNu75yOR68dTa4FF4DoE8rl3SuA9LYUzR4Q
Pe+W6syVQFr4ycFZIPqMxcULINrP+AGYXpTy8AaIPmbKchNE1x1xUr4CpFvc
74DpB9fv7rgBpPewMewE0VFl54t/Amml14/AtCN/ViWI9ntcCaZnZNau+gWi
eZaDaf9I4a0gOqtMexuINmHUUf0NpNet0AfTPEs9d2g8fu14RdcXTHtsWnko
/RUwfDZtAdPFJ54eOfr9tSPLrq3HQDQAQ7f2Eg==
  "],
 CellLabel->"In[41]:=",ExpressionUUID->"72256937-0a30-4c00-9513-7ff545986663"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"DOTRAINING", "\[Equal]", "True"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "\[LessEqual]", 
       RowBox[{"Length", "[", "neurons", "]"}]}], ",", 
      RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"Length", "[", "trainingrounds", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"\"\<training: \>\"", ",", 
           RowBox[{"trainingrounds", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Clear", "[", "nettwo", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"SeedRandom", "[", "1", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"nettwo", "=", 
          RowBox[{"NetChain", "[", 
           RowBox[{
            RowBox[{"{", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"ReshapeLayer", "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "IMAGESIZE", ",", "IMAGESIZE"}], "}"}], 
               "]"}], ",", "\[IndentingNewLine]", 
              RowBox[{"LinearLayer", "[", 
               RowBox[{"neurons", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
              "\[IndentingNewLine]", "Ramp", ",", "\[IndentingNewLine]", 
              RowBox[{"LinearLayer", "[", "NSITES", "]"}]}], 
             "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{"\"\<Input\>\"", "\[Rule]", 
             RowBox[{"NetEncoder", "[", 
              RowBox[{"{", 
               RowBox[{"\"\<Image\>\"", ",", 
                RowBox[{"{", 
                 RowBox[{"IMAGESIZE", ",", "IMAGESIZE"}], "}"}], ",", 
                "\"\<Grayscale\>\"", ",", 
                RowBox[{
                "\"\<MeanImage\>\"", "\[Rule]", "meantrainingDataImages"}]}], 
               "}"}], "]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{"\"\<Output\>\"", "\[Rule]", "NSITES"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Clear", "[", "trainedtwoAll", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"trainedtwoAll", "=", 
          RowBox[{"NetTrain", "[", 
           RowBox[{
           "nettwo", ",", "trainingDataImagesWithValues", ",", "All", ",", 
            "\[IndentingNewLine]", 
            RowBox[{"LossFunction", "\[Rule]", 
             RowBox[{"MeanSquaredLossLayer", "[", "]"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"MaxTrainingRounds", "\[Rule]", 
             RowBox[{"trainingrounds", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
            "ValidationSet", "\[Rule]", "validationDataImagesWithValues"}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{"BatchSize", "\[Rule]", "100"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Method", "\[Rule]", 
             RowBox[{"{", "\"\<ADAM\>\"", "}"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{"TargetDevice", "\[Rule]", "TARGETDEVICE"}]}], 
           "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", "\"\<... done\>\"", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Export", "[", 
          RowBox[{
           RowBox[{
           "PATH", "<>", "\"\<FMODIPOLE_\>\"", "<>", "CASE", "<>", 
            "\"\<B100_\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"trainingrounds", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}], "<>", "\"\<_\>\"", "<>", 
            
            RowBox[{"ToString", "[", 
             RowBox[{"neurons", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "]"}], "<>", 
            "\"\<_2net.wdx\>\""}], ",", "trainedtwoAll"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Export", "[", 
          RowBox[{
           RowBox[{
           "PATH", "<>", "\"\<FMODIPOLE_\>\"", "<>", "CASE", "<>", 
            "\"\<B100_\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"trainingrounds", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}], "<>", "\"\<_\>\"", "<>", 
            
            RowBox[{"ToString", "[", 
             RowBox[{"neurons", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "]"}], "<>", 
            "\"\<_2net.wlnet\>\""}], ",", 
           RowBox[{"TWONETTrainedAll", "[", "\"\<TrainedNet\>\"", "]"}], ",", 
           "\"\<WLNET\>\""}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Export", "[", 
          RowBox[{
           RowBox[{
           "PATH", "<>", "\"\<FMODIPOLE_\>\"", "<>", "CASE", "<>", 
            "\"\<B100_\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"trainingrounds", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}], "<>", "\"\<_\>\"", "<>", 
            
            RowBox[{"ToString", "[", 
             RowBox[{"neurons", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "]"}], "<>", 
            "\"\<_2net.json\>\""}], ",", 
           RowBox[{"TWONETTrainedAll", "[", "\"\<TrainedNet\>\"", "]"}], ",", 
           "\"\<MXNet\>\""}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.739068063723263*^9, 3.739068103659197*^9}, {
   3.739075427242697*^9, 3.739075430793771*^9}, {3.7390767879901323`*^9, 
   3.7390768047659683`*^9}, {3.739077185444751*^9, 3.739077222822946*^9}, {
   3.739077253263425*^9, 3.739077330455942*^9}, {3.739097455602054*^9, 
   3.73909746907628*^9}, {3.7390981964398108`*^9, 3.739098196807808*^9}, {
   3.739155594256441*^9, 3.739155627191126*^9}, {3.7391795155971937`*^9, 
   3.739179519843979*^9}, {3.739757807148368*^9, 3.7397578095452414`*^9}, {
   3.739766934753688*^9, 3.7397670037683992`*^9}, {3.74212162346278*^9, 
   3.742121637113958*^9}, {3.742121687776932*^9, 3.742121715181919*^9}, {
   3.742123811500873*^9, 3.742123816040856*^9}, 3.7421984843294277`*^9, {
   3.742198618190428*^9, 3.7421986186155663`*^9}, {3.742198669319086*^9, 
   3.7421987761301613`*^9}, 3.742199597386877*^9, {3.7421997616780643`*^9, 
   3.7421997773499804`*^9}, 3.742200159475287*^9, {3.74220026198738*^9, 
   3.742200269067925*^9}, {3.742201288864887*^9, 3.7422013164170427`*^9}, {
   3.742201423880661*^9, 3.7422014265183268`*^9}, {3.742647128030415*^9, 
   3.742647131241767*^9}, {3.742664711875896*^9, 3.742664741327981*^9}, 
   3.742665334551103*^9, {3.742811607165909*^9, 3.7428116077159653`*^9}, {
   3.7428810901330643`*^9, 3.742881125245584*^9}, {3.7428811572154016`*^9, 
   3.7428811729621973`*^9}, 3.743072483285286*^9, {3.754201304269792*^9, 
   3.754201309309881*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"d9a85042-46f7-4378-a5c9-a89d00bf5a44"],

Cell[CellGroupData[{

Cell["READ", "Subsection",
 CellChangeTimes->{{3.742811822114954*^9, 
  3.742811829999115*^9}},ExpressionUUID->"ef050524-5391-46d6-8af3-\
441c99a625c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"j", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.742812155678411*^9, 3.742812157805151*^9}, {
   3.7428812310455503`*^9, 3.742881232943233*^9}, {3.743072767089896*^9, 
   3.743072768319718*^9}, 3.7430731580811243`*^9, 3.7470224810357647`*^9, {
   3.7537828771711884`*^9, 3.753782897403552*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"e068dc68-0943-4d22-84ea-82f1a196b5ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"TWONETTrainedAll", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Import", "[", 
       RowBox[{
       "PATH", "<>", "\"\<FMODIPOLE_\>\"", "<>", "CASE", "<>", 
        "\"\<B100_\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"trainingrounds", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], "<>", "\"\<_\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"neurons", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "]"}], "<>", "\"\<_2net.wdx\>\""}], 
       "]"}], "\[IndentingNewLine]", "trainedTWOnet"}], "=", 
     RowBox[{"TWONETTrainedAll", "[", "\"\<TrainedNet\>\"", "]"}]}]}], "*)"}],
   "\n"}]], "Input",
 CellChangeTimes->{{3.742273351228657*^9, 3.742273386396852*^9}, {
   3.742273453424974*^9, 3.742273455398394*^9}, {3.742811705137183*^9, 
   3.742811720939093*^9}, {3.742814361818469*^9, 3.74281436214161*^9}, 
   3.742878642584319*^9, {3.742881236331761*^9, 3.742881236524769*^9}, 
   3.7428821062929783`*^9, 3.743072412674024*^9, 3.743072455224236*^9, 
   3.743073153696847*^9, 3.747022498799335*^9, {3.7537828835192633`*^9, 
   3.7537828844128933`*^9}, {3.754200687020206*^9, 3.7542006873747253`*^9}, {
   3.754200753156211*^9, 3.754200758395441*^9}, {3.754201291190342*^9, 
   3.7542013236192303`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"9333085e-dd1a-47da-abf0-36da37597519"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.7542013154589767`*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"f1a876ed-ba58-4eb3-857d-6a5b1048523d"],

Cell[BoxData[
 RowBox[{"trainedTWOnet", "=", 
  RowBox[{"Import", "[", 
   RowBox[{
    RowBox[{
    "PATH", "<>", "\"\<FMODIPOLE_\>\"", "<>", "CASE", "<>", "\"\<B100_\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"trainingrounds", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "]"}], "<>", "\"\<_\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"neurons", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "]"}], "<>", "\"\<_2net.wlnet\>\""}], 
    ",", "\"\<WLNET\>\""}], "]"}]}]], "Input",
 CellLabel->"In[47]:=",ExpressionUUID->"75150a21-2b99-4cba-bb83-6e3f6bcdc581"],

Cell[BoxData[
 RowBox[{"NetInformation", "[", 
  RowBox[{"trainedTWOnet", ",", "\"\<ArraysTotalElementCount\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.742273438230669*^9, 3.742273439164714*^9}, 
   3.7542007455267353`*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"f407d4bf-9a65-4476-af25-ce8aa4611309"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7542005908419867`*^9, 3.7542006135306387`*^9}, 
   3.754200731141954*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"c77a105f-7d41-43af-a53e-a30c3966dc5c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"predictsnet", "=", 
   RowBox[{"trainedTWOnet", "[", 
    RowBox[{"Keys", "[", "testDataImagesWithValues", "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"Values", "[", "testDataImagesWithValues", "]"}]}], ";"}], "\n", 
 RowBox[{"lp", "=", 
  RowBox[{"StandardDeviation", "[", 
   RowBox[{"predictsnet", "-", "values"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.742273503421163*^9, 3.742273504852932*^9}, {
  3.742812013516843*^9, 3.7428120142075377`*^9}, {3.746775130099868*^9, 
  3.7467751331298637`*^9}, {3.746775268392898*^9, 3.746775270685521*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"d28c8d02-3c5b-4f31-8571-715b6bbdd57c"],

Cell[BoxData[
 RowBox[{"MSE2net", "=", 
  RowBox[{"Mean", "[", 
   RowBox[{"10", "*", "lp"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.742812016121519*^9, 3.742812017010722*^9}, {
  3.742814208520444*^9, 3.742814214883506*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"0af062a9-d10b-4a9f-9590-899ea2267bd2"],

Cell[BoxData[
 RowBox[{"Dimensions", "[", 
  RowBox[{"values", "[", 
   RowBox[{"[", 
    RowBox[{";;", ",", "1"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.746249878508212*^9, 3.7462499978987207`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"ea7296e3-55e8-4940-9eab-6ec2da29a788"],

Cell[BoxData[
 RowBox[{"FigP", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"predictsnet", "[", 
          RowBox[{"[", 
           RowBox[{";;", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"values", "[", 
          RowBox[{"[", 
           RowBox[{";;", ",", "1"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"predictsnet", "[", 
          RowBox[{"[", 
           RowBox[{";;", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{"values", "[", 
          RowBox[{"[", 
           RowBox[{";;", ",", "2"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"predictsnet", "[", 
          RowBox[{"[", 
           RowBox[{";;", ",", "3"}], "]"}], "]"}], ",", 
         RowBox[{"values", "[", 
          RowBox[{"[", 
           RowBox[{";;", ",", "3"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"predictsnet", "[", 
          RowBox[{"[", 
           RowBox[{";;", ",", "4"}], "]"}], "]"}], ",", 
         RowBox[{"values", "[", 
          RowBox[{"[", 
           RowBox[{";;", ",", "4"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"predictsnet", "[", 
          RowBox[{"[", 
           RowBox[{";;", ",", "5"}], "]"}], "]"}], ",", 
         RowBox[{"values", "[", 
          RowBox[{"[", 
           RowBox[{";;", ",", "5"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"predictsnet", "[", 
          RowBox[{"[", 
           RowBox[{";;", ",", "6"}], "]"}], "]"}], ",", 
         RowBox[{"values", "[", 
          RowBox[{"[", 
           RowBox[{";;", ",", "6"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"predictsnet", "[", 
          RowBox[{"[", 
           RowBox[{";;", ",", "7"}], "]"}], "]"}], ",", 
         RowBox[{"values", "[", 
          RowBox[{"[", 
           RowBox[{";;", ",", "7"}], "]"}], "]"}]}], "}"}], "]"}]}], "}"}], 
    ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"PointSize", "[", "Large", "]"}]}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<Predicted y2\>\"", ",", "\"\<Values\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "10"}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"300", ",", "300"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.746250000880105*^9, 3.7462500372561893`*^9}, {
  3.746254169765596*^9, 3.7462541970599833`*^9}, {3.7462542716032457`*^9, 
  3.746254311081053*^9}, {3.746254353784643*^9, 3.7462543696006536`*^9}, {
  3.7462544383498707`*^9, 3.746254456176711*^9}, {3.746254497915084*^9, 
  3.746254523603697*^9}, {3.746254611350998*^9, 3.7462546816568117`*^9}, {
  3.746254741468491*^9, 3.7462547492790823`*^9}, {3.747457316597349*^9, 
  3.747457342583087*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"647be972-ff02-453e-8514-0f45b34fb1a6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["LSTM ", "Section",
 CellChangeTimes->{{3.742272526746614*^9, 3.7422725374257393`*^9}, {
   3.742525822928644*^9, 3.74252582379216*^9}, 
   3.7540281140490217`*^9},ExpressionUUID->"c82902e9-7e30-4a29-89e3-\
8a8b39bc1b58"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"neurons", "=", 
   RowBox[{"{", "10", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trainingrounds", "=", 
   RowBox[{"{", "100000", "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.742715462286105*^9, 3.742715469407599*^9}, {
  3.742715541275467*^9, 3.7427155418195877`*^9}, {3.7428023730786858`*^9, 
  3.7428023883379498`*^9}, {3.742811754489019*^9, 3.742811754963217*^9}, {
  3.742813421725492*^9, 3.7428134221486197`*^9}, {3.742814413912736*^9, 
  3.742814414751521*^9}, {3.742881414655633*^9, 3.742881415119452*^9}, {
  3.742881476291267*^9, 3.742881476438333*^9}, {3.754028110163669*^9, 
  3.75402811100264*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"d26e043c-7c29-4fb0-a812-9a016fdee630"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"DOTRAINING", "\[Equal]", "True"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "\[LessEqual]", 
       RowBox[{"Length", "[", "neurons", "]"}]}], ",", 
      RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"Length", "[", "trainingrounds", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"\"\<training: \>\"", ",", 
           RowBox[{"trainingrounds", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Clear", "[", "netLSTM", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"SeedRandom", "[", "1", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"netLSTM", "=", 
          RowBox[{"NetChain", "[", 
           RowBox[{
            RowBox[{"{", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"LinearLayer", "[", 
               RowBox[{"{", 
                RowBox[{"4", ",", "2"}], "}"}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"LongShortTermMemoryLayer", "[", 
               RowBox[{"neurons", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"LinearLayer", "[", "NSITES", "]"}]}], 
             "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{"\"\<Input\>\"", "\[Rule]", 
             RowBox[{"NetEncoder", "[", 
              RowBox[{"{", 
               RowBox[{"\"\<Image\>\"", ",", 
                RowBox[{"{", 
                 RowBox[{"IMAGESIZE", ",", "IMAGESIZE"}], "}"}], ",", 
                "\"\<Grayscale\>\"", ",", 
                RowBox[{
                "\"\<MeanImage\>\"", "\[Rule]", "meantrainingDataImages"}]}], 
               "}"}], "]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{"\"\<Output\>\"", "\[Rule]", "NSITES"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Clear", "[", "LSTMTrainedAll", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"LSTMTrainedAll", "=", 
          RowBox[{"NetTrain", "[", 
           RowBox[{
           "netLSTM", ",", "trainingDataImagesWithValues", ",", "All", ",", 
            "\[IndentingNewLine]", 
            RowBox[{"LossFunction", "\[Rule]", 
             RowBox[{"MeanSquaredLossLayer", "[", "]"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"MaxTrainingRounds", "\[Rule]", 
             RowBox[{"trainingrounds", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
            "ValidationSet", "\[Rule]", "validationDataImagesWithValues"}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{"BatchSize", "\[Rule]", "100"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Method", "\[Rule]", 
             RowBox[{"{", "\"\<ADAM\>\"", "}"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{"TargetDevice", "\[Rule]", "TARGETDEVICE"}]}], 
           "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", "\"\<... done\>\"", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Export", "[", 
          RowBox[{
           RowBox[{
           "PATH", "<>", "\"\<FMODIPOLE_\>\"", "<>", "CASE", "<>", 
            "\"\<B100_\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"trainingrounds", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}], "<>", "\"\<_\>\"", "<>", 
            
            RowBox[{"ToString", "[", 
             RowBox[{"neurons", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "]"}], "<>", 
            "\"\<_LSTM_Fnet.wdx\>\""}], ",", "LSTMTrainedAll"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Export", "[", 
          RowBox[{
           RowBox[{
           "PATH", "<>", "\"\<FMODIPOLE_\>\"", "<>", "CASE", "<>", 
            "\"\<B100_\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"trainingrounds", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "<>", "\"\<_\>\"", "<>", 
            
            RowBox[{"ToString", "[", 
             RowBox[{"neurons", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "<>", 
            "\"\<_LSTM_Fnet.wlnet\>\""}], ",", 
           RowBox[{"LSTMTrainedAll", "[", "\"\<TrainedNet\>\"", "]"}], ",", 
           "\"\<WLNET\>\""}], "]"}], ";", 
         RowBox[{"Export", "[", 
          RowBox[{
           RowBox[{
           "PATH", "<>", "\"\<FMODIPOLE_\>\"", "<>", "CASE", "<>", 
            "\"\<B100_\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"trainingrounds", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "<>", "\"\<_\>\"", "<>", 
            
            RowBox[{"ToString", "[", 
             RowBox[{"neurons", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "<>", 
            "\"\<_LSTM_Fnet.json\>\""}], ",", 
           RowBox[{"LSTMTrainedAll", "[", "\"\<TrainedNet\>\"", "]"}], ",", 
           "\"\<MXNet\>\""}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.7422733470681467`*^9, 3.742273496254525*^9}, {
   3.742273543220501*^9, 3.74227354605654*^9}, {3.742273585625917*^9, 
   3.74227358794812*^9}, {3.742273883050974*^9, 3.742273886561133*^9}, {
   3.7425216461157627`*^9, 3.742521649473235*^9}, {3.742521704505589*^9, 
   3.742521711136734*^9}, {3.742521796618355*^9, 3.7425218053458633`*^9}, {
   3.742523776959803*^9, 3.74252382259052*^9}, 3.742524209720602*^9, {
   3.7425242449370623`*^9, 3.742524273526849*^9}, {3.7425247462760973`*^9, 
   3.742524748546173*^9}, {3.742664893454945*^9, 3.742664902694577*^9}, 
   3.742664933326664*^9, {3.742811777290555*^9, 3.742811782017641*^9}, {
   3.742881306506423*^9, 3.742881320645357*^9}, 3.7428814013862553`*^9, {
   3.74288162831334*^9, 3.7428816322066593`*^9}, {3.746774665050448*^9, 
   3.746774667780558*^9}, {3.7542012677416353`*^9, 3.7542012814857683`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"a8a61f1b-3df7-4caa-b517-39ad59a754d5"],

Cell[CellGroupData[{

Cell["READ", "Subsection",
 CellChangeTimes->{{3.742811822114954*^9, 3.742811829999115*^9}, {
  3.7541985295852213`*^9, 3.754198530473131*^9}, {3.754200890642395*^9, 
  3.754200891242091*^9}},ExpressionUUID->"ae665bf9-0815-4a74-83dc-\
2db054614701"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"LSTMTrainedAll", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Import", "[", 
       RowBox[{
       "PATH", "<>", "\"\<FMODIPOLE_\>\"", "<>", "CASE", "<>", 
        "\"\<B100_\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"trainingrounds", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<>", "\"\<_\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"neurons", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<>", 
        "\"\<_LSTM_Fnet.wdx\>\""}], "]"}], "\[IndentingNewLine]", 
      "trainedLSTM"}], "=", 
     RowBox[{"LSTMTrainedAll", "[", "\"\<TrainedNet\>\"", "]"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.742273351228657*^9, 3.742273386396852*^9}, {
   3.742273453424974*^9, 3.742273455398394*^9}, {3.742811705137183*^9, 
   3.742811720939093*^9}, {3.742811935655814*^9, 3.742811955463582*^9}, {
   3.742812141973155*^9, 3.742812142062036*^9}, 3.74287875207458*^9, {
   3.742882175149276*^9, 3.742882175690844*^9}, {3.7428823804304457`*^9, 
   3.742882383224257*^9}, {3.743073630072735*^9, 3.743073634175581*^9}, 
   3.754198573242798*^9, {3.754200805420912*^9, 3.7542008771309977`*^9}, {
   3.7542012477326803`*^9, 3.7542012640421133`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"08630174-4fb7-4ad8-b959-53d77104bfb2"],

Cell[BoxData[
 RowBox[{"trainedLSTM", "=", 
  RowBox[{"Import", "[", 
   RowBox[{
    RowBox[{
    "PATH", "<>", "\"\<FMODIPOLE_\>\"", "<>", "CASE", "<>", "\"\<B100_\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"trainingrounds", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "<>", "\"\<_\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"neurons", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "<>", 
     "\"\<_LSTM_Fnet.wlnet\>\""}], ",", "\"\<WLNET\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{3.754200979795833*^9, 3.754201001362728*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"b261841b-9b9c-4977-bfd8-914c42d54034"],

Cell[BoxData[
 RowBox[{"NetInformation", "[", 
  RowBox[{"trainedLSTM", ",", "\"\<ArraysTotalElementCount\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.742273438230669*^9, 3.742273439164714*^9}, 
   3.742811968469714*^9, 3.7542009456794643`*^9},
 CellLabel->"In[61]:=",ExpressionUUID->"d085776e-f0fa-4c81-b769-0a2611f5d86f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"predictsnet", "=", 
   RowBox[{"trainedLSTM", "[", 
    RowBox[{"Keys", "[", "testDataImagesWithValues", "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"Values", "[", "testDataImagesWithValues", "]"}]}], ";"}], "\n", 
 RowBox[{"lp", "=", 
  RowBox[{"StandardDeviation", "[", 
   RowBox[{"predictsnet", "-", "values"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.742273503421163*^9, 3.742273504852932*^9}, {
  3.742811991298732*^9, 3.742812001728231*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"0dd41280-df4f-4770-857c-38435ac8ac1d"],

Cell[BoxData[
 RowBox[{"MSElstm", "=", 
  RowBox[{"Mean", "[", 
   RowBox[{"10", "*", "lp"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.742812003905949*^9, 3.742812004594164*^9}, {
  3.742814176740734*^9, 3.742814184527673*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"37435e8c-3843-40d2-9cd7-f9dd33f418c5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["LENET ", "Section",
 CellChangeTimes->{{3.7059113207830267`*^9, 3.705911321742989*^9}, {
   3.742266405526*^9, 3.7422664069500513`*^9}, 
   3.754028518439546*^9},ExpressionUUID->"cfdb2c16-12e5-4bae-a25b-\
5df8ee059919"],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.7428121705617743`*^9, 3.7428121724166613`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"a33b636d-0fd2-42fe-b295-bc63bac581eb"],

Cell[BoxData[
 RowBox[{"IMAGESIZE", "/", "NSITES"}]], "Input",
 CellLabel->"In[67]:=",ExpressionUUID->"1abe6b03-82a1-4c3b-9196-1b5e04f83eeb"],

Cell[BoxData[
 RowBox[{"lenet2", "=", 
  RowBox[{"NetGraph", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ReshapeLayer", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "IMAGESIZE", ",", "IMAGESIZE"}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ConvolutionLayer", "[", 
       RowBox[{"NSITES", ",", 
        RowBox[{"IMAGESIZE", "/", "NSITES"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ElementwiseLayer", "[", "Ramp", "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PoolingLayer", "[", 
       RowBox[{"2", ",", "2"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"ConvolutionLayer", "[", 
       RowBox[{"NSITES", ",", 
        RowBox[{
         RowBox[{"IMAGESIZE", "/", "NSITES"}], "/", "2"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ElementwiseLayer", "[", "Ramp", "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"FlattenLayer", "[", "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"LinearLayer", "[", "NSITES", "]"}]}], "\[IndentingNewLine]", 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", "\[Rule]", 
      RowBox[{"2", "\[Rule]", 
       RowBox[{"3", "\[Rule]", 
        RowBox[{"4", "\[Rule]", 
         RowBox[{"5", "\[Rule]", 
          RowBox[{"6", "\[Rule]", 
           RowBox[{"7", "\[Rule]", "8"}]}]}]}]}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"\"\<Input\>\"", "\[Rule]", 
     RowBox[{"NetEncoder", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<Image\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"IMAGESIZE", ",", "IMAGESIZE"}], "}"}], ",", 
        "\"\<Grayscale\>\"", ",", 
        RowBox[{"\"\<MeanImage\>\"", "\[Rule]", "meantrainingDataImages"}]}], 
       "}"}], "]"}]}], ",", 
    RowBox[{"\"\<Output\>\"", "\[Rule]", "NSITES"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.70529283969515*^9, 3.7052928427389307`*^9}, {
   3.705830132583273*^9, 3.705830179659348*^9}, {3.705911376378558*^9, 
   3.705911391501267*^9}, {3.7059116088722258`*^9, 3.705911628637765*^9}, {
   3.70591190798767*^9, 3.705911910513928*^9}, {3.705911957930233*^9, 
   3.70591196241788*^9}, 3.705913445672719*^9, {3.706956991350552*^9, 
   3.706957000380494*^9}, {3.707644764413075*^9, 3.707644768882847*^9}, {
   3.710036908109679*^9, 3.7100369095576982`*^9}, {3.7421926293137093`*^9, 
   3.742192644669979*^9}, {3.7421929574949923`*^9, 3.7421930032186003`*^9}, {
   3.7422664199040728`*^9, 3.742266465431388*^9}, {3.742267552904278*^9, 
   3.742267634599925*^9}, {3.742268844201624*^9, 3.74226885204062*^9}, {
   3.742268885699944*^9, 3.742268888168476*^9}, {3.742268926092605*^9, 
   3.742268937792924*^9}, {3.742270030046932*^9, 3.742270048387659*^9}, {
   3.742270452679854*^9, 3.742270495693007*^9}, {3.7422705405197363`*^9, 
   3.742270580373217*^9}, {3.7422706300884523`*^9, 3.742270678637678*^9}, {
   3.7422717850353813`*^9, 3.74227182107652*^9}, 3.74227360463099*^9, 
   3.742273676393713*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"914b528a-896e-4bf9-ab96-f6e56cd98dcf"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"DOTRAINING", "\[Equal]", "True"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SeedRandom", "[", "1", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"LENET2TrainedAll", "=", 
     RowBox[{"NetTrain", "[", 
      RowBox[{
      "lenet2", ",", "trainingDataImagesWithValues", ",", "All", ",", 
       "\[IndentingNewLine]", 
       RowBox[{"LossFunction", "\[Rule]", 
        RowBox[{"MeanSquaredLossLayer", "[", "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"MaxTrainingRounds", "\[Rule]", 
        RowBox[{"trainingrounds", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"ValidationSet", "\[Rule]", "validationDataImagesWithValues"}],
        ",", "\[IndentingNewLine]", 
       RowBox[{"BatchSize", "\[Rule]", "100"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", "\"\<ADAM\>\"", "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"TargetDevice", "\[Rule]", " ", "TARGETDEVICE"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{
      "PATH", "<>", "\"\<FMODIPOLE_\>\"", "<>", "CASE", "<>", "\"\<B100\>\"", 
       "<>", "\"\<_\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"trainingrounds", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], "<>", 
       "\"\<_lenet2ALLF.wdx\>\""}], ",", "LENET2TrainedAll"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{
      "PATH", "<>", "\"\<FMODIPOLE_\>\"", "<>", "CASE", "<>", "\"\<B100_\>\"",
        "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"trainingrounds", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], "<>", "\"\<_\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"neurons", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], "<>", 
       "\"\<_lenet2ALLF.wlnet\>\""}], ",", 
      RowBox[{"LENET2TrainedAll", "[", "\"\<TrainedNet\>\"", "]"}], ",", 
      "\"\<WLNet\>\""}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{
      "PATH", "<>", "\"\<FMODIPOLE_\>\"", "<>", "CASE", "<>", "\"\<B100_\>\"",
        "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"trainingrounds", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], "<>", "\"\<_\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"neurons", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], "<>", 
       "\"\<_lenet2ALLF.json\>\""}], ",", 
      RowBox[{"LENET2TrainedAll", "[", "\"\<TrainedNet\>\"", "]"}], ",", 
      "\"\<MXNet\>\""}], "]"}], ";"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.742145453833515*^9, 3.742145547906377*^9}, {
   3.7421930418260307`*^9, 3.742193056819189*^9}, 3.742201572649102*^9, {
   3.742265338050952*^9, 3.742265345728911*^9}, {3.742266482528318*^9, 
   3.742266485823422*^9}, {3.7422730604085608`*^9, 3.7422730735486937`*^9}, {
   3.742524637729641*^9, 3.742524640471513*^9}, {3.7428120738457193`*^9, 
   3.7428120919105577`*^9}, {3.7428135198813066`*^9, 
   3.7428135258889303`*^9}, {3.7428135652512627`*^9, 3.742813572626192*^9}, 
   3.7428137481943808`*^9, {3.754028839087782*^9, 3.7540288393766527`*^9}, {
   3.754201226588441*^9, 3.754201231867915*^9}, 
   3.754201518586618*^9},ExpressionUUID->"757ee7b2-9295-4980-8a09-\
865172bfadc4"],

Cell[CellGroupData[{

Cell["READ", "Subsection",
 CellChangeTimes->{{3.742812109054448*^9, 
  3.74281211613063*^9}},ExpressionUUID->"e449a541-4433-401b-8807-\
74eca0d5d694"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"LENET2TrainedAll", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Import", "[", 
       RowBox[{
       "PATH", "<>", "\"\<FMODIPOLE_\>\"", "<>", "CASE", "<>", 
        "\"\<B100_\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"trainingrounds", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], "<>", 
        "\"\<_lenet2ALLF.wdx\>\""}], "]"}], "\[IndentingNewLine]", 
      "trainedlenet2"}], "=", 
     RowBox[{"LENET2TrainedAll", "[", "\"\<TrainedNet\>\"", "]"}]}]}], "*)"}],
   "\n"}]], "Input",
 CellChangeTimes->{{3.742273117643875*^9, 3.742273134475943*^9}, 
   3.7425246546098833`*^9, {3.742526323972919*^9, 3.742526326298544*^9}, 
   3.74280384133883*^9, {3.742812124517764*^9, 3.74281213533512*^9}, {
   3.742812168617223*^9, 3.7428121687330503`*^9}, 3.742879021388565*^9, {
   3.742882421984446*^9, 3.7428824245203123`*^9}, 3.743073246977714*^9, 
   3.754198616298202*^9, {3.754201034373073*^9, 3.754201034724419*^9}, {
   3.7542010789386587`*^9, 3.754201123500135*^9}, {3.75420122352742*^9, 
   3.754201240442754*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"47b2e788-d015-4ce3-8686-eacd63973fa0"],

Cell[BoxData[
 RowBox[{"trainedlenet2", "=", 
  RowBox[{"Import", "[", 
   RowBox[{
    RowBox[{
    "PATH", "<>", "\"\<FMODIPOLE_\>\"", "<>", "CASE", "<>", "\"\<B100_\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"trainingrounds", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "<>", "\"\<_\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"neurons", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "<>", 
     "\"\<_lenet2ALLF.wlnet\>\""}], ",", "\"\<WLNet\>\""}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.742147140781468*^9, 3.742147169671583*^9}, {
   3.742147258589198*^9, 3.742147260060175*^9}, {3.742194421882327*^9, 
   3.7421944250889883`*^9}, 3.742194465969201*^9, {3.7422674959173*^9, 
   3.7422674992523813`*^9}, {3.7542014794859943`*^9, 3.75420149146347*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"96711fbe-9dbe-45b2-9aab-44eca5107167"],

Cell[BoxData[
 RowBox[{"NetInformation", "[", 
  RowBox[{"trainedlenet2", ",", "\"\<ArraysTotalElementCount\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{3.742194364806876*^9, 3.7422674911173353`*^9, 
  3.754201041185808*^9},
 CellLabel->"In[77]:=",ExpressionUUID->"df01d424-cc8d-4f2c-acfe-8b2b17e8b3c5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"predictsnet", "=", 
   RowBox[{"trainedlenet2", "[", 
    RowBox[{"Keys", "[", "testDataImagesWithValues", "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"Values", "[", "testDataImagesWithValues", "]"}]}], ";"}], "\n", 
 RowBox[{"lp", "=", 
  RowBox[{"StandardDeviation", "[", 
   RowBox[{"predictsnet", "-", "values"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.742201626823175*^9, 3.7422016367402067`*^9}, 
   3.742267514533463*^9, 3.742272846966774*^9, 3.742812180234119*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"b4a3d795-04ed-4999-bf85-d11dce7ffe62"],

Cell[BoxData[
 RowBox[{"MSElenet2", "=", 
  RowBox[{"Mean", "[", 
   RowBox[{"10", "*", "lp"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.742201640159628*^9, 3.742201640823883*^9}, 
   3.7422728491983957`*^9, 3.7428121837321777`*^9, {3.742814194493795*^9, 
   3.7428141990220823`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"1139e856-c96c-4d44-8557-f496d7533a2c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compare with reference FMO (zero dipole deviation)", "Section",
 CellChangeTimes->{{3.7080712632906427`*^9, 
  3.708071276920518*^9}},ExpressionUUID->"59ebff9c-5ea3-4671-9e0c-\
0fa87ab82779"],

Cell[BoxData[
 RowBox[{
  RowBox[{"REFERENCESETS", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
    "PATH", "<>", "\"\<FMODIPOLE_\>\"", "<>", "CASE", "<>", 
     "\"\<_REFERENCE_200.wdx\>\""}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.708072789809739*^9, 3.7080728397357273`*^9}, {
   3.7083283291520023`*^9, 3.708328329573928*^9}, {3.708348309357872*^9, 
   3.708348310115656*^9}, 3.708394989298501*^9, 3.7098672845486317`*^9, {
   3.710037105013794*^9, 3.71003710547761*^9}, {3.72223822289494*^9, 
   3.72223822507937*^9}, {3.742814041084071*^9, 3.742814042043296*^9}, {
   3.7430588427548647`*^9, 3.743058855769146*^9}, {3.743074455973205*^9, 
   3.7430744734142513`*^9}, {3.743074504860021*^9, 3.7430745053365307`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"9f18d7b1-69aa-44e7-a6ba-aee5f92fcf6c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"REFERENCESET", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"IntegerPart", "[", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"Keys", "[", 
           RowBox[{"REFERENCESETS", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "*", "1000"}], "]"}], 
        "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"1000.", "*", "NORMAK"}], ")"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"IntegerPart", "[", 
         RowBox[{
          RowBox[{"Values", "[", 
           RowBox[{"REFERENCESETS", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "*", "1000"}], "]"}], "/", 
        "1000."}], "/", "10."}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "REFERENCESETS", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"referenceData", "=", "REFERENCESET"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"referenceDataArrayPlots", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ArrayPlot", "[", 
      RowBox[{
       RowBox[{"Partition", "[", 
        RowBox[{
         RowBox[{"Keys", "[", 
          RowBox[{"referenceData", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "IMAGESIZE"}], "]"}], 
       ",", 
       RowBox[{"DataReversed", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"True", ",", " ", "False"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "IMAGESIZE"}], ",", 
       RowBox[{"ImagePadding", "\[Rule]", "None"}], ",", 
       RowBox[{"PlotRangePadding", "\[Rule]", "None"}], ",", 
       RowBox[{"Frame", "\[Rule]", "False"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "referenceData", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"referenceDataImages", "=", 
   RowBox[{"Map", "[", 
    RowBox[{"Image", ",", "referenceDataArrayPlots"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"referenceDataImagesWithValues", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"referenceDataImages", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
      RowBox[{"Values", "[", 
       RowBox[{"referenceData", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "referenceDataImages", "]"}]}], "}"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.708072759826871*^9, 3.708072774104665*^9}, {
   3.708072845014413*^9, 3.7080728621115837`*^9}, {3.7080729117652893`*^9, 
   3.708073060384432*^9}, {3.708142587315874*^9, 3.708142587378162*^9}, {
   3.708395004580521*^9, 3.708395017027899*^9}, {3.708395090737144*^9, 
   3.70839509445539*^9}, {3.708395141175338*^9, 3.708395144981647*^9}, 
   3.7430739243840923`*^9, {3.743073976020729*^9, 3.743073988945136*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"b8fd64f0-1350-4d9a-87a2-89155afdcf72"],

Cell[BoxData[
 RowBox[{"Max", "[", 
  RowBox[{
   RowBox[{"referenceData", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.70834633930093*^9, 3.708346390675497*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"f8f5f0c1-c00f-4393-baba-9ec8df16ccc3"],

Cell[BoxData[
 RowBox[{"Max", "[", 
  RowBox[{
   RowBox[{"testData", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.708346380379854*^9, 3.708346387555366*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"f5b0c4b5-dec5-4ddf-b7a1-3b0d8921cdbe"],

Cell[BoxData[{
 RowBox[{"10", 
  RowBox[{
  "trainedTWOnet", "[", "referenceDataImages", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"10", 
  RowBox[{
  "trainedlenet2", "[", "referenceDataImages", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"10", 
  RowBox[{"trainedLSTM", "[", "referenceDataImages", "]"}]}]}], "Input",
 CellChangeTimes->{{3.708073072886836*^9, 3.7080730742691593`*^9}, {
  3.708073110054055*^9, 3.708073110131591*^9}, {3.708073155644537*^9, 
  3.708073168964281*^9}, {3.7081425985152493`*^9, 3.708142601280836*^9}, {
  3.708346282895856*^9, 3.708346289116879*^9}, {3.742812840583912*^9, 
  3.742812844645463*^9}, {3.742814083249457*^9, 3.7428141024741583`*^9}, {
  3.742814133146212*^9, 3.742814156124514*^9}, {3.747030256705597*^9, 
  3.747030266862474*^9}, {3.747030298514249*^9, 3.7470303154110527`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"f9820fdb-a0fe-4977-80bd-ddbdaebada28"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"MSE2net", ",", "MSElenet2", ",", "MSElstm"}], "}"}]], "Input",
 CellChangeTimes->{{3.742814221543571*^9, 3.742814251220029*^9}, {
  3.74703017813944*^9, 3.747030204030572*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"795798c7-f4d5-46a1-b43a-32836625ed54"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1038, 2643},
WindowMargins->{{197, Automatic}, {Automatic, 0}},
CellContext->Notebook,
Magnification:>1.5 Inherited,
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 267, 4, 146, "Title",ExpressionUUID->"0b1014b1-a46c-4e4e-9c22-78b16d9a3f07"],
Cell[850, 28, 385, 5, 53, "Text",ExpressionUUID->"6200995b-6a7f-4672-8db1-74d0e5495a00"],
Cell[1238, 35, 1110, 22, 398, "Text",ExpressionUUID->"6f946864-f715-4ab8-8b22-6452a6c8b85e"],
Cell[2351, 59, 1527, 27, 640, "Text",ExpressionUUID->"d971f197-b7c7-443c-8cef-431f071db1c4"],
Cell[3881, 88, 273, 6, 46, "Input",ExpressionUUID->"0b392aa4-0b15-4495-99ba-41599d1ac3a7"],
Cell[CellGroupData[{
Cell[4179, 98, 178, 3, 81, "Subsection",ExpressionUUID->"d60bf579-d5ae-439c-9730-d90dc5cee06e"],
Cell[4360, 103, 4835, 77, 171, "Input",ExpressionUUID->"f9d77bf3-1cd3-4a84-a58e-7e0b402c5996"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9232, 185, 182, 3, 81, "Subsection",ExpressionUUID->"e7240f47-d62f-4016-8193-7ac39eeed4b8"],
Cell[9417, 190, 578, 10, 171, "Input",ExpressionUUID->"a360f49b-190a-4002-819e-a1c9ce49ff01"],
Cell[9998, 202, 1072, 28, 233, "Input",ExpressionUUID->"abe86135-12e1-456f-a333-bb80bc592612"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11107, 235, 164, 3, 101, "Section",ExpressionUUID->"396fd5fd-43f1-4dce-8d18-1ccdd78f9ded"],
Cell[11274, 240, 585, 11, 122, "Text",ExpressionUUID->"94226c12-67bb-449c-a507-73baae3dbda5"],
Cell[11862, 253, 876, 16, 46, "Input",ExpressionUUID->"dfe608d4-f3bb-4f74-a818-71e2f63a97aa"],
Cell[12741, 271, 450, 8, 46, "Input",ExpressionUUID->"a7343b61-d783-40ed-a5b4-f2be88eb7d86"],
Cell[13194, 281, 304, 6, 46, "Input",ExpressionUUID->"04fb9f0d-9072-450d-8ea7-26f0a81e4476"],
Cell[13501, 289, 641, 13, 109, "Input",ExpressionUUID->"3abdd626-7da2-44ca-93ae-1e7b14ca747d"],
Cell[14145, 304, 336, 10, 46, "Input",ExpressionUUID->"b3ab78b7-f29e-4f41-9a2f-2a55e86e26f0"],
Cell[14484, 316, 202, 5, 46, "Input",ExpressionUUID->"9a61a8da-fb86-4f41-92cd-c8a2808f6e77"],
Cell[14689, 323, 7940, 143, 512, "Input",ExpressionUUID->"71553b0b-2412-4fcd-a392-a580bd958941"],
Cell[22632, 468, 504, 11, 78, "Input",ExpressionUUID->"6b2d9a01-1909-4130-bb53-14b0747ead6b"],
Cell[23139, 481, 1123, 27, 171, "Input",ExpressionUUID->"582ffb54-b083-4af9-a3ef-9b0646090f93"],
Cell[24265, 510, 1062, 26, 171, "Input",ExpressionUUID->"08a14105-8ccc-46f7-b302-94ba6e31a670"],
Cell[25330, 538, 1031, 25, 171, "Input",ExpressionUUID->"d81630e2-b8e7-42d8-9f6e-bd9e5320b73d"],
Cell[26364, 565, 535, 8, 109, "Input",ExpressionUUID->"a568b47f-e49e-454e-9736-f79f4bf1a8e1"],
Cell[26902, 575, 1113, 27, 140, "Input",ExpressionUUID->"45871440-72df-45ab-9781-0ffb11cf1c7f"],
Cell[28018, 604, 239, 4, 46, "Input",ExpressionUUID->"8f17c559-017f-4433-ae22-6016c6bf0bf4"],
Cell[28260, 610, 293, 5, 46, "Input",ExpressionUUID->"70c863f3-cc0e-4e68-bbca-ef7b9a619298"],
Cell[28556, 617, 1666, 45, 295, "Input",ExpressionUUID->"9684be44-2af8-49f5-b5c7-e70772255fcd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30259, 667, 160, 3, 101, "Section",ExpressionUUID->"97c8a9da-cf75-40a0-8430-519b547f5936"],
Cell[30422, 672, 956, 22, 78, "Input",ExpressionUUID->"72256937-0a30-4c00-9513-7ff545986663"],
Cell[31381, 696, 7050, 142, 1163, "Input",ExpressionUUID->"d9a85042-46f7-4378-a5c9-a89d00bf5a44"],
Cell[CellGroupData[{
Cell[38456, 842, 152, 3, 81, "Subsection",ExpressionUUID->"ef050524-5391-46d6-8af3-441c99a625c0"],
Cell[38611, 847, 447, 8, 236, "Input",ExpressionUUID->"e068dc68-0943-4d22-84ea-82f1a196b5ae"],
Cell[39061, 857, 1391, 28, 587, "Input",ExpressionUUID->"9333085e-dd1a-47da-abf0-36da37597519"],
Cell[40455, 887, 149, 2, 236, "Input",ExpressionUUID->"f1a876ed-ba58-4eb3-857d-6a5b1048523d"],
Cell[40607, 891, 587, 13, 236, "Input",ExpressionUUID->"75150a21-2b99-4cba-bb83-6e3f6bcdc581"],
Cell[41197, 906, 308, 6, 236, "Input",ExpressionUUID->"f407d4bf-9a65-4476-af25-ce8aa4611309"],
Cell[41508, 914, 201, 3, 236, "Input",ExpressionUUID->"c77a105f-7d41-43af-a53e-a30c3966dc5c"],
Cell[41712, 919, 702, 15, 587, "Input",ExpressionUUID->"d28c8d02-3c5b-4f31-8571-715b6bbdd57c"],
Cell[42417, 936, 306, 6, 236, "Input",ExpressionUUID->"0af062a9-d10b-4a9f-9590-899ea2267bd2"],
Cell[42726, 944, 293, 6, 236, "Input",ExpressionUUID->"ea7296e3-55e8-4940-9eab-6ec2da29a788"],
Cell[43022, 952, 3423, 89, 758, "Input",ExpressionUUID->"647be972-ff02-453e-8514-0f45b34fb1a6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[46494, 1047, 226, 4, 515, "Section",ExpressionUUID->"c82902e9-7e30-4a29-89e3-8a8b39bc1b58"],
Cell[46723, 1053, 748, 14, 414, "Input",ExpressionUUID->"d26e043c-7c29-4fb0-a812-9a016fdee630"],
Cell[47474, 1069, 6440, 134, 5406, "Input",ExpressionUUID->"a8a61f1b-3df7-4caa-b517-39ad59a754d5"],
Cell[CellGroupData[{
Cell[53939, 1207, 249, 4, 414, "Subsection",ExpressionUUID->"ae665bf9-0815-4a74-83dc-2db054614701"],
Cell[54191, 1213, 1367, 28, 587, "Input",ExpressionUUID->"08630174-4fb7-4ad8-b959-53d77104bfb2"],
Cell[55561, 1243, 657, 14, 236, "Input",ExpressionUUID->"b261841b-9b9c-4977-bfd8-914c42d54034"],
Cell[56221, 1259, 328, 6, 236, "Input",ExpressionUUID->"d085776e-f0fa-4c81-b769-0a2611f5d86f"],
Cell[56552, 1267, 601, 14, 587, "Input",ExpressionUUID->"0dd41280-df4f-4770-857c-38435ac8ac1d"],
Cell[57156, 1283, 306, 6, 236, "Input",ExpressionUUID->"37435e8c-3843-40d2-9cd7-f9dd33f418c5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[57511, 1295, 225, 4, 515, "Section",ExpressionUUID->"cfdb2c16-12e5-4bae-a25b-5df8ee059919"],
Cell[57739, 1301, 216, 4, 236, "Input",ExpressionUUID->"a33b636d-0fd2-42fe-b295-bc63bac581eb"],
Cell[57958, 1307, 141, 2, 236, "Input",ExpressionUUID->"1abe6b03-82a1-4c3b-9196-1b5e04f83eeb"],
Cell[58102, 1311, 3050, 63, 1964, "Input",ExpressionUUID->"914b528a-896e-4bf9-ab96-f6e56cd98dcf"],
Cell[61155, 1376, 3449, 73, 2823, "Input",ExpressionUUID->"757ee7b2-9295-4980-8a09-865172bfadc4"],
Cell[CellGroupData[{
Cell[64629, 1453, 151, 3, 414, "Subsection",ExpressionUUID->"e449a541-4433-401b-8807-74eca0d5d694"],
Cell[64783, 1458, 1186, 25, 587, "Input",ExpressionUUID->"47b2e788-d015-4ce3-8686-eacd63973fa0"],
Cell[65972, 1485, 883, 18, 236, "Input",ExpressionUUID->"96711fbe-9dbe-45b2-9aab-44eca5107167"],
Cell[66858, 1505, 305, 6, 236, "Input",ExpressionUUID->"df01d424-cc8d-4f2c-acfe-8b2b17e8b3c5"],
Cell[67166, 1513, 626, 14, 587, "Input",ExpressionUUID->"b4a3d795-04ed-4999-bf85-d11dce7ffe62"],
Cell[67795, 1529, 363, 7, 236, "Input",ExpressionUUID->"1139e856-c96c-4d44-8557-f496d7533a2c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[68207, 1542, 197, 3, 515, "Section",ExpressionUUID->"59ebff9c-5ea3-4671-9e0c-0fa87ab82779"],
Cell[68407, 1547, 810, 14, 236, "Input",ExpressionUUID->"9f18d7b1-69aa-44e7-a6ba-aee5f92fcf6c"],
Cell[69220, 1563, 3055, 79, 1446, "Input",ExpressionUUID->"b8fd64f0-1350-4d9a-87a2-89155afdcf72"],
Cell[72278, 1644, 318, 7, 236, "Input",ExpressionUUID->"f8f5f0c1-c00f-4393-baba-9ec8df16ccc3"],
Cell[72599, 1653, 314, 7, 236, "Input",ExpressionUUID->"f5b0c4b5-dec5-4ddf-b7a1-3b0d8921cdbe"],
Cell[72916, 1662, 902, 16, 587, "Input",ExpressionUUID->"f9820fdb-a0fe-4977-80bd-ddbdaebada28"],
Cell[73821, 1680, 295, 5, 236, "Input",ExpressionUUID->"795798c7-f4d5-46a1-b43a-32836625ed54"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/2D_FMO_DISORDER_V0.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     48709,       1128]
NotebookOptionsPosition[     43338,       1047]
NotebookOutlinePosition[     43723,       1064]
CellTagsIndexPosition[     43680,       1061]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["FMO 2D Static disorder predictions", "Title",
 CellChangeTimes->{{3.705913194310814*^9, 3.7059132005010977`*^9}, {
  3.754029777780366*^9, 
  3.754029787549931*^9}},ExpressionUUID->"0b1014b1-a46c-4e4e-9c22-\
78b16d9a3f07"],

Cell[" by Mirta Rodriguez \[Copyright]  and Tobias Kramer \[Copyright]  \
December 2018", "Text",
 CellChangeTimes->{{3.753780173709391*^9, 3.753780229464053*^9}, {
   3.7537802735015507`*^9, 3.753780304591579*^9}, 3.753782040926012*^9, {
   3.753782076306197*^9, 3.75378207954825*^9}, 3.75427558108564*^9, {
   3.754277117899378*^9, 
   3.754277118546385*^9}},ExpressionUUID->"abd06ca5-a7a0-49eb-9d19-\
9048b3993cf0"],

Cell["\<\
This is a supporting .nb that includes the calculations presented in the \
publication 
Machine Learning of Two-Dimensional Spectroscopic Data
by Mirta Rodriguez and Tobias Kramer
https://arxiv.org/abs/1810.01124
 
Idea: To learn disorder displacement at each site from 5,000 2D ES, RP at \
different delay times

2D Electronic Spectra has been calculated using DM-HEOM published in Journal \
of Computational Chemistry, 39(22), pp. 1779-1794, 2018
https://arxiv.org/abs/1803.03498\
\>", "Text",
 CellChangeTimes->{{3.705913212117139*^9, 3.7059132314040422`*^9}, {
   3.742198199066622*^9, 3.742198203642668*^9}, {3.753779064020743*^9, 
   3.75377907147896*^9}, {3.753779132526413*^9, 3.7537791747956038`*^9}, {
   3.75377922634744*^9, 3.75377923711582*^9}, {3.753779279350581*^9, 
   3.753779297250543*^9}, {3.753779393635281*^9, 3.753779417795673*^9}, {
   3.753779621137549*^9, 3.753779673715526*^9}, {3.753779713556223*^9, 
   3.753779803719984*^9}, {3.754027954737492*^9, 3.754027969477396*^9}, 
   3.754275592296152*^9, {3.754276965316823*^9, 3.754276966915229*^9}, {
   3.75427711566777*^9, 
   3.754277116379737*^9}},ExpressionUUID->"9034bd4f-b959-46eb-814d-\
eab38dcb2227"],

Cell[TextData[{
 "This is a supporting .nb that includes the calculations presented in the \
publication \nMachine Learning of Two-Dimensional Spectroscopic Data\nby \
Mirta Rodriguez and Tobias Kramer\nhttps://arxiv.org/abs/1810.01124\n\n",
 StyleBox["The following files are available as ancillary data on the arxiv: \
https://arxiv.org/abs/1803.03498\n\nDownload  \[OpenCurlyDoubleQuote]DELAY_ \
1000 _FMODISORDER _R _B100 _ 100000 _ 50 _lstmF.wlnet\[CloseCurlyDoubleQuote] \
   \n",
  FontColor->RGBColor[1, 0, 0]],
 "\nIn addition download the training data and save the file.\nIf this link \
has expired please contact the authors at tobias.kramer@mytum.de to obtain \
access to the data.\n\n",
 StyleBox["https://drive.google.com/open?id=1_ZiHYIYpo63zpciAMV3vpjmUANcmkGtZ",
  FontColor->RGBColor[1, 0, 0]],
 "\n\nFinally adjust the PATH to the directory where you store the data \
files"
}], "Text",
 CellChangeTimes->{{3.705913212117139*^9, 3.7059132314040422`*^9}, {
   3.7389875339392223`*^9, 3.7389875604151773`*^9}, {3.742822324874111*^9, 
   3.74282233713381*^9}, {3.7540297175287657`*^9, 3.754029764982874*^9}, 
   3.754030683173337*^9, {3.75427696287496*^9, 3.7542770305387487`*^9}, {
   3.7542772470437202`*^9, 3.754277252228673*^9}, {3.754277288764213*^9, 
   3.754277294707468*^9}},ExpressionUUID->"34703d8b-7732-483b-b926-\
f99e6b86a7ae"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"PATH", "=", "\"\</home/tkramer/repo/ML/\>\""}], ";"}],
  Background->RGBColor[1, 0.85, 0.85]]], "Input",
 CellChangeTimes->{3.754275704247835*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"1d1ce59a-fde4-4695-a1ab-108228c0c34b"],

Cell[CellGroupData[{

Cell["Specify further parameters", "Subsection",
 CellChangeTimes->{{3.7542761629202642`*^9, 
  3.7542761722319317`*^9}},ExpressionUUID->"1cc7482a-42f0-462b-9a4c-\
843f454e3bbc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DOTRAINING", "=", "False"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TARGETDEVICE", "=", "\"\<GPU\>\""}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PLOTSIZE", "=", "800"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7035064132973633`*^9, 3.70350652054352*^9}, {
   3.703506554912053*^9, 3.703506559029396*^9}, {3.70366392238111*^9, 
   3.7036640246751823`*^9}, {3.7036640558491087`*^9, 3.703664056110797*^9}, {
   3.703666941649879*^9, 3.703666945075622*^9}, {3.703667701769102*^9, 
   3.703667702502192*^9}, 3.703672098559311*^9, {3.703676745765378*^9, 
   3.703676746365057*^9}, {3.7036770259093*^9, 3.703677027954587*^9}, {
   3.703677465739066*^9, 3.703677471472599*^9}, {3.703677845019906*^9, 
   3.703677845314974*^9}, {3.7038246318188677`*^9, 3.703824635464958*^9}, {
   3.703825163459692*^9, 3.703825194850842*^9}, {3.703825239636245*^9, 
   3.703825241222612*^9}, {3.703825660136128*^9, 3.703825660708068*^9}, {
   3.703825780944508*^9, 3.703825782466834*^9}, {3.7038260351189833`*^9, 
   3.703826035696764*^9}, {3.7038295396999683`*^9, 3.7038295517648*^9}, {
   3.703845758741806*^9, 3.7038457623994617`*^9}, {3.704011404282012*^9, 
   3.704011410441827*^9}, {3.70444855491424*^9, 3.704448555663691*^9}, 
   3.7044486707196198`*^9, {3.704448988860317*^9, 3.7044489898810997`*^9}, {
   3.7044520536519213`*^9, 3.704452078441606*^9}, {3.704456120692914*^9, 
   3.704456122492078*^9}, {3.7045357632624826`*^9, 3.704535765617508*^9}, {
   3.704538518019648*^9, 3.704538536856409*^9}, {3.704540832707223*^9, 
   3.7045408587245483`*^9}, {3.704541469051804*^9, 3.7045414730868587`*^9}, {
   3.704776736896597*^9, 3.704776757240817*^9}, {3.704776799532929*^9, 
   3.704776800877207*^9}, {3.704777538166484*^9, 3.704777546397212*^9}, {
   3.704778628230877*^9, 3.704778636335866*^9}, {3.704790424385786*^9, 
   3.704790435403467*^9}, {3.7050354904851627`*^9, 3.7050354905633297`*^9}, {
   3.705041840377695*^9, 3.70504184362471*^9}, {3.705045824825345*^9, 
   3.70504582489793*^9}, {3.7050533205435038`*^9, 3.7050533206244497`*^9}, {
   3.705055341864513*^9, 3.705055342348119*^9}, {3.705120064745323*^9, 
   3.7051200647744017`*^9}, {3.705123527039899*^9, 3.705123527130858*^9}, {
   3.705126438333662*^9, 3.7051264443965473`*^9}, 3.705127053612349*^9, {
   3.7058299507488203`*^9, 3.705829986634097*^9}, 3.705890933955188*^9, {
   3.705993611391309*^9, 3.705993620493578*^9}, {3.706254556430677*^9, 
   3.706254557022295*^9}, {3.708143993276884*^9, 3.708144006521055*^9}, {
   3.7081547635264378`*^9, 3.708154770246991*^9}, {3.7083280082607327`*^9, 
   3.708328011889696*^9}, 3.708328045033996*^9, 3.708394295486328*^9, {
   3.721385239340378*^9, 3.721385241691339*^9}, {3.738999699519291*^9, 
   3.7389997030704203`*^9}, {3.7397577677532263`*^9, 3.739757789711755*^9}, {
   3.7397669114242573`*^9, 3.739766919846813*^9}, {3.7401143438668747`*^9, 
   3.7401143462763863`*^9}, {3.740119814151733*^9, 3.740119817103325*^9}, {
   3.740992509141547*^9, 3.740992525361157*^9}, {3.7428165602181177`*^9, 
   3.742816563012272*^9}, {3.742817097538806*^9, 3.7428170979837723`*^9}, {
   3.742817137116623*^9, 3.742817137965653*^9}, {3.742818011214028*^9, 
   3.7428180123990192`*^9}, {3.742822357859215*^9, 3.742822361675009*^9}, {
   3.7428238499365597`*^9, 3.742823852885181*^9}, {3.74297438654246*^9, 
   3.742974399089118*^9}, {3.742975562794941*^9, 3.7429755698676357`*^9}, {
   3.754029796339404*^9, 3.754029804583469*^9}, {3.7542015907882137`*^9, 
   3.7542015949564943`*^9}, 3.754277054036036*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"700bf3b5-09eb-4f8c-ac2a-0f455bc8df17"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NSITES", "=", "7"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"7", "-", 
    RowBox[{"site", " ", "FMO", " ", "hamiltonian"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IMAGESIZE", "=", "65"}], ";"}]}], "Input",
 CellChangeTimes->{{3.722238251274006*^9, 3.722238255121413*^9}, {
  3.754029811515985*^9, 3.754029824780561*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"62f6b558-bf7c-4104-9fdb-4625f3f8d4e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check that all files are present", "Subsection",
 CellChangeTimes->{{3.754276145808032*^9, 
  3.7542761544316874`*^9}},ExpressionUUID->"3cd5536b-bf4b-4261-8caa-\
d73e76b0831d"],

Cell[BoxData[
 RowBox[{"filenamelist", "=", 
  RowBox[{"{", 
   RowBox[{
   "\"\<DELAY_1000_FMODISORDER_R_B100_100000_50_lstmF.wlnet\>\"", ",", 
    "\"\<2d_fmo_4490_250_rp_5000_TRAINING.wdx\>\""}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7542767750443172`*^9, 3.754276830627689*^9}, {
  3.754277075807425*^9, 3.754277091107583*^9}, {3.754277164606544*^9, 
  3.754277177050756*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"9a7012fd-4a82-490b-8f06-76e9830e9089"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"filename", "=", 
      RowBox[{"PATH", "<>", 
       RowBox[{"filenamelist", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"FileExistsQ", "[", "filename", "]"}], "\[Equal]", "False"}], 
       ",", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<FILE \>\"", "<>", "filename", "<>", "\"\< MISSING. EXIT.\>\""}],
          "]"}], ";", 
        RowBox[{"Quit", "[", "]"}]}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<FOUND: \>\"", "<>", "filename"}], "]"}]}], "]"}]}], 
    "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "filenamelist", "]"}]}], "}"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.754276834787155*^9, 3.754276890451194*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"b3e8e37b-9231-4825-9d0c-25f5e5293b1f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reading in the data", "Section",
 CellChangeTimes->{{3.705915137195599*^9, 
  3.705915144353998*^9}},ExpressionUUID->"396fd5fd-43f1-4dce-8d18-\
1ccdd78f9ded"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "TRAINING", " ", "DATA", " ", "is", " ", "available", " ", "upon", " ", 
    RowBox[{"request", ".", " ", "You"}], " ", "can", " ", "check", " ", 
    "this", " ", "online", " ", "link", " ", "for", " ", "the", " ", 
    RowBox[{"data", ":", "\[IndentingNewLine]", 
     RowBox[{
     "if", " ", "this", " ", "link", " ", "has", " ", "expired", " ", 
      "please", " ", "contact", " ", "the", " ", "authors", " ", "at", " ", 
      RowBox[{
       RowBox[{"kramer", "@", "zib"}], ".", "de"}]}]}]}], "*)"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.7540299010621758`*^9, 3.754029907478771*^9}, {
  3.754206083646633*^9, 
  3.7542061346861277`*^9}},ExpressionUUID->"f0a91723-01cb-4ef6-bd52-\
0f5745301a95"],

Cell[BoxData[
 RowBox[{"DELAY", "=", "1000", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"in", " ", 
    RowBox[{
     RowBox[{"fs", "!!"}], "!"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.739179220074362*^9, 3.73917926767474*^9}, {
   3.739180598896112*^9, 3.73918060017382*^9}, {3.739760035652671*^9, 
   3.739760064130039*^9}, {3.739762714339266*^9, 3.7397627143923492`*^9}, {
   3.73976533761789*^9, 3.739765338119095*^9}, {3.739767218906374*^9, 
   3.739767219447138*^9}, 3.742994235578453*^9, {3.7430638375474653`*^9, 
   3.743063837877503*^9}, {3.7430645568002253`*^9, 3.743064557199173*^9}, {
   3.743069281692074*^9, 3.74306928292801*^9}, {3.7430696784356003`*^9, 
   3.743069680228094*^9}, 3.743070493097382*^9, 3.7471223998332567`*^9, {
   3.747146176638893*^9, 3.74714617686065*^9}, {3.747146896238668*^9, 
   3.747146896546578*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"1fe4a244-6836-46d9-8ef4-ad55474acddf"],

Cell[BoxData[
 RowBox[{"filename", "=", 
  RowBox[{"PATH", "<>", "\"\<2d_fmo_4490_\>\"", "<>", 
   RowBox[{"IntegerString", "[", 
    RowBox[{
     RowBox[{"DELAY", "/", "4"}], ",", "10", ",", "3"}], "]"}], "<>", 
   "\"\<_rp_5000_TRAINING\>\"", "<>", "\"\<.wdx\>\""}]}]], "Input",
 CellChangeTimes->{{3.754201606876712*^9, 3.754201613694553*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"27047f86-1cd2-445e-8327-b639b7695862"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TRAININGSETS", "=", 
   RowBox[{"Import", "[", "filename", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.705292685828261*^9, 3.705292687853628*^9}, {
   3.70580774328274*^9, 3.705807743761202*^9}, {3.705811735533772*^9, 
   3.7058117419666643`*^9}, {3.705819508502698*^9, 3.705819510986931*^9}, {
   3.705824881697459*^9, 3.7058248904159737`*^9}, 3.7058299724854183`*^9, {
   3.705993582310186*^9, 3.705993589526518*^9}, {3.706254558878416*^9, 
   3.706254559613927*^9}, {3.70814019869143*^9, 3.708140201128927*^9}, {
   3.710036642362113*^9, 3.710036642695369*^9}, {3.7222386165125837`*^9, 
   3.722238620599111*^9}, {3.737261107730824*^9, 3.7372611157499323`*^9}, {
   3.738926600231275*^9, 3.738926602026104*^9}, 3.7389878228691273`*^9, {
   3.739179202404117*^9, 3.739179217755372*^9}, {3.739760087891667*^9, 
   3.739760094449739*^9}, {3.754201621357854*^9, 3.754201622348441*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"b0f09271-5217-4452-b77c-4d88ae2715ff"],

Cell[BoxData[
 RowBox[{"NUMSAMPLES", "=", 
  RowBox[{
   RowBox[{"Dimensions", "[", "TRAININGSETS", "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.704452118649639*^9, 3.7044521225684967`*^9}, {
  3.704540959277652*^9, 3.704540978365348*^9}, {3.704778859414913*^9, 
  3.704778865009961*^9}, {3.706939864991997*^9, 3.706939879117353*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"dd014864-dbae-4fc0-bb5d-ae58e99dc5a7"],

Cell[BoxData[
 RowBox[{"Dimensions", "[", 
  RowBox[{"Keys", "[", 
   RowBox[{"TRAININGSETS", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.735280396228792*^9, 3.735280423278685*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"d1c40bd7-3cef-440f-8e5c-0cec2d7563e5"],

Cell[BoxData[
 RowBox[{"Dimensions", "[", 
  RowBox[{"Values", "[", 
   RowBox[{"TRAININGSETS", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.737261315075336*^9, 3.737261318682206*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"28920ad1-d549-4e81-9299-738b49a31928"],

Cell[BoxData[
 RowBox[{"Max", "[", 
  RowBox[{"Values", "[", "TRAININGSETS", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.73726220847749*^9, 3.737262295686185*^9}, {
  3.7389878873813963`*^9, 3.7389878911387777`*^9}, {3.73898794592277*^9, 
  3.73898796794418*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"d1cf2e47-fa9a-4d3e-9342-dcfb8b90cf97"],

Cell[BoxData[
 RowBox[{"Min", "[", 
  RowBox[{"Values", "[", "TRAININGSETS", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.738987980675008*^9, 3.7389879817711906`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"5efde452-c174-4b2a-9a47-c74f1e7babec"],

Cell[BoxData[{
 RowBox[{"NORMAK", "=", 
  RowBox[{"Max", "[", 
   RowBox[{"Re", "[", 
    RowBox[{"Keys", "[", "TRAININGSETS", "]"}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NORMAV", "=", "200."}], ";"}]}], "Input",
 CellChangeTimes->{{3.73898799901691*^9, 3.7389880468535957`*^9}, {
  3.738988172608447*^9, 3.738988174246832*^9}, {3.738988313593395*^9, 
  3.7389883174497004`*^9}, {3.738991840084055*^9, 3.738991841845408*^9}, {
  3.754298333673347*^9, 
  3.754298343812871*^9}},ExpressionUUID->"b0cc7de1-54ce-448d-97d4-\
16d74acbf937"],

Cell[BoxData[
 RowBox[{"Min", "[", 
  RowBox[{"Abs", "[", 
   RowBox[{"Keys", "[", "TRAININGSETS", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.737262791604088*^9, 3.737262817483477*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"d668e6e5-d968-4c80-8148-8946e1e517ed"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MEANALLTRAININGSETS", "=", 
   RowBox[{"Mean", "[", 
    RowBox[{"Re", "[", 
     RowBox[{"Keys", "[", "TRAININGSETS", "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MAXALLTRAININGSETS", "=", 
  RowBox[{"Max", "[", "MEANALLTRAININGSETS", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"MINALLTRAININGSETS", "=", 
  RowBox[{"Min", "[", "MEANALLTRAININGSETS", "]"}]}]}], "Input",
 CellChangeTimes->{{3.706939817545198*^9, 3.706939886573093*^9}, {
  3.706939974255447*^9, 3.706939974661319*^9}, {3.7069400054038563`*^9, 
  3.706940062082893*^9}, {3.737261347064324*^9, 3.737261353397571*^9}, {
  3.737262095415228*^9, 3.737262104903701*^9}, {3.738991856191732*^9, 
  3.738991857783313*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"fea3c26b-17fe-4e29-92dd-3c24f1fb006a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SeedRandom", "[", "1", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"TRAININGSETSIZE", "=", 
  RowBox[{"IntegerPart", "[", 
   RowBox[{"0.9", "*", "NUMSAMPLES"}], "]"}]}], "\n", 
 RowBox[{"VALIDATIONSETSIZE", "=", 
  RowBox[{"IntegerPart", "[", 
   RowBox[{"0.05", "*", "NUMSAMPLES"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"TESTSETSIZE", "=", 
  RowBox[{"IntegerPart", "[", 
   RowBox[{"0.05", "*", "NUMSAMPLES"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.737261675097559*^9, 3.737261714333459*^9}, {
  3.737261750893482*^9, 3.737261801461596*^9}, {3.739005753733078*^9, 
  3.739005771889921*^9}, {3.739005888789686*^9, 3.7390058946820383`*^9}, {
  3.739005932701806*^9, 3.739005944626203*^9}, {3.739006029714527*^9, 
  3.7390060379143887`*^9}, {3.739006429054522*^9, 3.739006435507168*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"2f3e5a82-b886-49c6-b13c-37f6bd643108"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["DATA FOR TRAINING", "Subsection"]], "Section",
 CellChangeTimes->{{3.737266031014818*^9, 3.737266037807968*^9}, {
  3.754030021133636*^9, 
  3.7540300235534363`*^9}},ExpressionUUID->"dd64a725-9612-4a43-9d91-\
f0942bd17ee2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TRAININGSETR", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"IntegerPart", "[", 
         RowBox[{
          RowBox[{"Values", "[", 
           RowBox[{"TRAININGSETS", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "*", "1000"}], "]"}], "/", 
        "1000."}], "/", "NORMAV"}], "\[Rule]", " ", 
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"Keys", "[", 
            RowBox[{"TRAININGSETS", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "/", "NORMAK"}], 
         "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "5"}], ")"}]}]}], "]"}]}], "\[IndentingNewLine]", ",", 
     
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "TRAININGSETS", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trainingDataR", "=", 
   RowBox[{"TRAININGSETR", "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "TRAININGSETSIZE"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"validationDataR", "=", 
   RowBox[{"TRAININGSETR", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"TRAININGSETSIZE", "+", "1"}], ";;", 
      RowBox[{"TRAININGSETSIZE", "+", "VALIDATIONSETSIZE"}]}], "]"}], "]"}]}],
   ";", 
  RowBox[{"testDataR", "=", 
   RowBox[{"TRAININGSETR", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"TRAININGSETSIZE", "+", "VALIDATIONSETSIZE", "+", "1"}], ";;", 
      RowBox[{
      "TRAININGSETSIZE", "+", "VALIDATIONSETSIZE", "+", "TESTSETSIZE"}]}], 
     "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.737266123194478*^9, 3.737266144787496*^9}, {
  3.738996384935227*^9, 3.738996422067403*^9}, {3.7390017260132627`*^9, 
  3.739001733987927*^9}, {3.739001806099614*^9, 3.739001820155548*^9}, {
  3.754298353070836*^9, 
  3.7542983555625467`*^9}},ExpressionUUID->"0773b3d6-c53c-4981-8e20-\
c2b2ade515b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"trainingDataRMatrix", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Keys", "[", 
       RowBox[{"trainingDataR", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}], "\[Rule]", 
      RowBox[{"Partition", "[", 
       RowBox[{
        RowBox[{"Values", "[", 
         RowBox[{"trainingDataR", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "IMAGESIZE"}], "]"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "trainingDataR", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.739849789341846*^9, 3.739849879677782*^9}, {
   3.739849910158515*^9, 3.739849911877253*^9}, {3.7398502176633263`*^9, 
   3.7398502199192944`*^9}, 3.739850308225438*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"11cb837d-2235-4ee0-8c91-70c922d1d025"],

Cell[BoxData[
 RowBox[{
  RowBox[{"validationDataRMatrix", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Keys", "[", 
       RowBox[{"validationDataR", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}], "\[Rule]", 
      RowBox[{"Partition", "[", 
       RowBox[{
        RowBox[{"Values", "[", 
         RowBox[{"validationDataR", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "IMAGESIZE"}], "]"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "validationDataR", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.739849892981276*^9, 3.739849916253049*^9}, {
   3.739850043328328*^9, 3.739850048981827*^9}, 3.739850162920513*^9, {
   3.7398502229913483`*^9, 3.7398502258553267`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"20981217-2b85-42a3-aefe-88887ac438f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"testDataRMatrix", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Keys", "[", 
       RowBox[{"testDataR", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}], "\[Rule]", 
      RowBox[{"Partition", "[", 
       RowBox[{
        RowBox[{"Values", "[", 
         RowBox[{"testDataR", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "IMAGESIZE"}], "]"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "testDataR", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.739855771941753*^9, 3.739855784741358*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"73ef19e9-5be6-4e22-9509-6a4c3aa35f08"]
}, Open  ]],

Cell[CellGroupData[{

Cell["TRAIN an LSTM algorithm", "Section",
 CellChangeTimes->{{3.739849036776141*^9, 3.739849037399571*^9}, {
  3.7540299605802593`*^9, 
  3.754029968758835*^9}},ExpressionUUID->"c0b99d4d-d8db-48a5-9c59-\
5c8aff83e43c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"neurons", "=", 
   RowBox[{"{", "50", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trainingrounds", "=", 
   RowBox[{"{", "100000", "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.742824440359556*^9, 3.742824458431163*^9}, {
  3.743070680095379*^9, 3.7430707006453447`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"6b98acb3-ccca-4594-86c6-861c2e7fcc88"],

Cell[BoxData[
 RowBox[{
  RowBox[{"it", "=", "1"}], ";", 
  RowBox[{"jt", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.742821048040797*^9, 3.74282106068426*^9}, {
  3.7428227014595222`*^9, 3.742822701583589*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"a13b0152-96e4-45b5-bd2d-1d8d583800ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"netLSTM", "=", 
   RowBox[{"NetChain", "[", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ReshapeLayer", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "NSITES"}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"LongShortTermMemoryLayer", "[", 
       RowBox[{"neurons", "[", 
        RowBox[{"[", "jt", "]"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"LinearLayer", "[", 
       RowBox[{"{", 
        RowBox[{"IMAGESIZE", ",", "IMAGESIZE"}], "}"}], "]"}]}], "}"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.740121851799988*^9, 3.740121892833879*^9}, 
   3.740121938802393*^9, {3.740122269287127*^9, 3.740122370617483*^9}, {
   3.740122405401898*^9, 3.740122419591813*^9}, {3.740158343342257*^9, 
   3.740158352948483*^9}, {3.7401587173953333`*^9, 3.740158723677023*^9}, {
   3.7401593273891487`*^9, 3.740159329654201*^9}, {3.740716107592834*^9, 
   3.740716107753746*^9}, {3.7407164203871737`*^9, 3.7407164254746447`*^9}, {
   3.740716673296891*^9, 3.740716693958002*^9}, {3.740716809796362*^9, 
   3.7407168137221117`*^9}, {3.74071811599119*^9, 3.740718117626986*^9}, {
   3.740718164591914*^9, 3.7407182274044743`*^9}, {3.740718271249963*^9, 
   3.740718298543673*^9}, {3.7407187792306957`*^9, 3.740718910166378*^9}, 
   3.7407203118447866`*^9, {3.7407204939972258`*^9, 3.7407205233947067`*^9}, {
   3.740720653371106*^9, 3.7407206542771378`*^9}, {3.7407207291868467`*^9, 
   3.74072077880447*^9}, {3.740721122838091*^9, 3.740721176862816*^9}, {
   3.740721541412052*^9, 3.740721544991075*^9}, {3.740721925671626*^9, 
   3.740721929138401*^9}, {3.7407253603461123`*^9, 3.740725361702024*^9}, {
   3.740725459701707*^9, 3.740725466389633*^9}, {3.740829162259639*^9, 
   3.740829163700428*^9}, 3.740829489662146*^9, {3.740895383320622*^9, 
   3.7408954477683573`*^9}, 3.740896041236615*^9, {3.742137756474028*^9, 
   3.742137756809084*^9}, {3.7428205931914167`*^9, 3.7428206277650633`*^9}, {
   3.742821400487752*^9, 3.7428214097151203`*^9}, {3.754202436680108*^9, 
   3.75420243773462*^9}},ExpressionUUID->"92bc125a-08bb-44c2-8344-\
e567d3728c27"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"DOTRAINING", "\[Equal]", "True"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"trainedLSTMAllR", "=", 
     RowBox[{"NetTrain", "[", "\[IndentingNewLine]", 
      RowBox[{
      "netLSTM", ",", "\[IndentingNewLine]", "trainingDataRMatrix", ",", 
       "\[IndentingNewLine]", "All", ",", "\[IndentingNewLine]", 
       RowBox[{"LossFunction", "\[Rule]", 
        RowBox[{"MeanSquaredLossLayer", "[", "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"ValidationSet", "\[Rule]", "validationDataRMatrix"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"MaxTrainingRounds", "\[Rule]", 
        RowBox[{"trainingrounds", "[", 
         RowBox[{"[", "it", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"BatchSize", "\[Rule]", "100"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", "\"\<ADAM\>\"", "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"TargetDevice", "\[Rule]", "TARGETDEVICE"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"PATH", "<>", "\"\<DELAY_\>\"", "<>", 
       RowBox[{"ToString", "[", "DELAY", "]"}], "<>", 
       "\"\<_FMODISORDER_R_B100_\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"trainingrounds", "[", 
         RowBox[{"[", "it", "]"}], "]"}], "]"}], "<>", "\"\<_\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"neurons", "[", 
         RowBox[{"[", "jt", "]"}], "]"}], "]"}], "<>", "\"\<_lstmF.wdx\>\""}],
       ",", 
      RowBox[{"LSTMTrainedAll", "[", "\"\<TrainedNet\>\"", "]"}]}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"PATH", "<>", "\"\<DELAY_\>\"", "<>", 
       RowBox[{"ToString", "[", "DELAY", "]"}], "<>", 
       "\"\<_FMODISORDER_R_B100_\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"trainingrounds", "[", 
         RowBox[{"[", "it", "]"}], "]"}], "]"}], "<>", "\"\<_\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"neurons", "[", 
         RowBox[{"[", "jt", "]"}], "]"}], "]"}], "<>", 
       "\"\<_lstmF.wlnet\>\""}], ",", 
      RowBox[{"LSTMTrainedAll", "[", "\"\<TrainedNet\>\"", "]"}], ",", 
      "\"\<WLNet\>\""}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"PATH", "<>", "\"\<DELAY_\>\"", "<>", 
       RowBox[{"ToString", "[", "DELAY", "]"}], "<>", 
       "\"\<_FMODISORDER_R_B100_\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"trainingrounds", "[", 
         RowBox[{"[", "it", "]"}], "]"}], "]"}], "<>", "\"\<_\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"neurons", "[", 
         RowBox[{"[", "jt", "]"}], "]"}], "]"}], "<>", 
       "\"\<_lstmF.json\>\""}], ",", 
      RowBox[{"LSTMTrainedAll", "[", "\"\<TrainedNet\>\"", "]"}], ",", 
      "\"\<MXNet\>\""}], "]"}], ";"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.739849627877439*^9, 3.739849648556986*^9}, {
   3.739850336824833*^9, 3.739850341983244*^9}, {3.739855448184762*^9, 
   3.739855452956483*^9}, {3.739855502804509*^9, 3.739855503191139*^9}, {
   3.73985560948538*^9, 3.739855617525591*^9}, 3.739855861598908*^9, {
   3.739855906919581*^9, 3.7398559159127693`*^9}, {3.742820765619149*^9, 
   3.742820783536683*^9}, 3.74282083306656*^9, 3.742821034896047*^9, {
   3.742821524818808*^9, 3.742821550718482*^9}, {3.7540303482842617`*^9, 
   3.754030357540593*^9}, {3.7542017265647707`*^9, 3.7542017342773952`*^9}, {
   3.7542018036797533`*^9, 3.754201832527946*^9}, {3.754201956934593*^9, 
   3.754201958639422*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"41b9173d-5e88-4f91-a256-5b24480c0a11"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.7428217361434507`*^9, {3.754201725181817*^9, 3.7542018470221167`*^9}, 
   3.754201954824852*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"d1f92ddd-87fa-46b7-9ce1-1ea88e068962"]
}, Open  ]],

Cell[CellGroupData[{

Cell["READ the trained LSTM NN", "Section",
 CellChangeTimes->{{3.742820973517129*^9, 3.74282097804288*^9}, {
  3.754030057225841*^9, 
  3.7540300751642513`*^9}},ExpressionUUID->"5881f309-673b-41a9-bbde-\
2049341c3b97"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"LSTMTrainedAll", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{"PATH", "<>", "\"\<DELAY_\>\"", "<>", 
       RowBox[{"ToString", "[", "DELAY", "]"}], "<>", 
       "\"\<_FMODISORDER_R_B100_\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"trainingrounds", "[", 
         RowBox[{"[", "it", "]"}], "]"}], "]"}], "<>", "\"\<_\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"neurons", "[", 
         RowBox[{"[", "jt", "]"}], "]"}], "]"}], "<>", "\"\<_lstmF.wdx\>\""}],
       "]"}], "\[IndentingNewLine]", "trainedLSTMnet"}], "=", 
    RowBox[{"LSTMTrainedAll", "[", "\"\<TrainedNet\>\"", "]"}]}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.754201947046179*^9, 3.754201950093844*^9}, 
   3.7542020168853283`*^9, {3.754202049166753*^9, 3.7542020957047853`*^9}, {
   3.7542024636577177`*^9, 3.754202466862875*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"99bb6e17-2fcc-40e7-8518-7277318e4378"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"neurons", "=", 
   RowBox[{"{", "50", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trainingrounds", "=", 
   RowBox[{"{", "100000", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DELAY", "=", "1000"}], ";"}]}], "Input",
 CellChangeTimes->{{3.742824440359556*^9, 3.742824458431163*^9}, {
   3.742994146664624*^9, 3.742994147063151*^9}, {3.742995461338607*^9, 
   3.742995468317107*^9}, {3.742995498723476*^9, 3.7429955172237997`*^9}, {
   3.742995666015997*^9, 3.7429956669449873`*^9}, {3.7430599230679903`*^9, 
   3.7430599281277313`*^9}, {3.743063853375038*^9, 3.743063853553131*^9}, {
   3.743064574175188*^9, 3.743064574624481*^9}, {3.7430692987801657`*^9, 
   3.743069299035452*^9}, 3.743069701232595*^9, {3.743070511340457*^9, 
   3.743070512791518*^9}, 3.7471224248255787`*^9, {3.7471462785759163`*^9, 
   3.747146278669732*^9}, {3.7471469134317083`*^9, 3.747146913791058*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"429bc82c-ab4e-4561-a9b5-d5c45237e343"],

Cell[BoxData[
 RowBox[{
  RowBox[{"it", "=", "1"}], ";", 
  RowBox[{"jt", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.742820947203022*^9, 3.742821013200075*^9}, {
  3.742821071451833*^9, 3.742821124710965*^9}, {3.742821189913291*^9, 
  3.742821190474907*^9}, {3.7428217830584297`*^9, 3.742821847894793*^9}, {
  3.7428218833478518`*^9, 3.742821884229064*^9}, {3.742822711898231*^9, 
  3.74282271198462*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"301eefd3-3391-4589-8b8f-df12bf92eb4e"],

Cell[BoxData[
 RowBox[{"trainedLSTMnet", "=", 
  RowBox[{"Import", "[", 
   RowBox[{
    RowBox[{"PATH", "<>", "\"\<DELAY_\>\"", "<>", 
     RowBox[{"ToString", "[", "DELAY", "]"}], "<>", 
     "\"\<_FMODISORDER_R_B100_\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"trainingrounds", "[", 
       RowBox[{"[", "it", "]"}], "]"}], "]"}], "<>", "\"\<_\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"neurons", "[", 
       RowBox[{"[", "jt", "]"}], "]"}], "]"}], "<>", "\"\<_lstmF.wlnet\>\""}],
     ",", "\"\<WLNet\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.7428217898899517`*^9, {3.742821915686808*^9, 3.7428219196133204`*^9}, {
   3.7542019810425043`*^9, 3.7542019892322607`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"33058572-366c-40a3-bc8d-d2c38dc9e49f"],

Cell[BoxData[
 RowBox[{"NetInformation", "[", 
  RowBox[{"trainedLSTMnet", ",", "\"\<ArraysTotalElementCount\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{3.754202002376182*^9},
 CellLabel->"In[66]:=",ExpressionUUID->"1a11a7ee-d498-43b8-be6b-1c8ed5e4e859"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NetInformation", "[", 
    RowBox[{"trainedLSTMnet", ",", "\"\<Arrays\>\""}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"1", ";;", "10"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NetInformation", "[", 
    RowBox[{"trainedLSTMnet", ",", "\"\<Arrays\>\""}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"1", ";;", "10"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NetInformation", "[", 
    RowBox[{"trainedLSTMnet", ",", "\"\<Arrays\>\""}], "]"}], "[", 
   RowBox[{"[", "3", "]"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"1", ";;", "10"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NetInformation", "[", 
    RowBox[{"trainedLSTMnet", ",", "\"\<Arrays\>\""}], "]"}], "[", 
   RowBox[{"[", "4", "]"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"1", ";;", "10"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"could", " ", "check", " ", "even", " ", "more"}], " ", "..."}], 
   " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.7542058521494093`*^9, 3.75420589391037*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"c422e5a3-6fe2-4c07-802b-492474a9b14d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"predictsnet", "=", 
   RowBox[{"trainedLSTMnet", "[", 
    RowBox[{"Keys", "[", "testDataRMatrix", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"Values", "[", "testDataRMatrix", "]"}]}], ";"}], "\n", 
 RowBox[{"Norm", "[", 
  RowBox[{"StandardDeviation", "[", 
   RowBox[{"predictsnet", "-", "values"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.742821981938703*^9, 3.742822007727694*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"1703e676-6d73-4169-8260-ee4119b775f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Predict various disorder variations", "Section",
 CellChangeTimes->{{3.739007109219843*^9, 
  3.7390071221396112`*^9}},ExpressionUUID->"d960adb2-89ac-4edf-9c76-\
4bde0813816a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mycf", "[", "x_", "]"}], ":=", 
  RowBox[{"Blend", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "Black", ",", "Purple", ",", "Blue", ",", "White", ",", "Green", ",", 
      "Yellow", ",", "Red"}], "}"}], ",", 
    RowBox[{
     RowBox[{"x", "/", "2"}], "+", 
     RowBox[{"1", "/", "2"}]}]}], "]"}]}]], "Input",
 CellLabel->"In[49]:=",ExpressionUUID->"94bb5ae5-4711-4ba5-8a81-64467eb0283a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"predictDis2DZERO", "=", 
   RowBox[{"Partition", "[", 
    RowBox[{
     RowBox[{"trainedLSTMnet", "[", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       "}"}], "]"}], ",", "IMAGESIZE"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListContourPlot", "[", 
    RowBox[{
     RowBox[{"predictDis2DZERO", "/", 
      RowBox[{"Max", "[", 
       RowBox[{"Abs", "[", "predictDis2DZERO", "]"}], "]"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "mycf"}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"Contours", "\[Rule]", "10"}], ",", 
     RowBox[{"DataRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1.", ",", "1.8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1.", ",", "1.8"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"All", ",", "All", ",", "All"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", 
         RowBox[{"-", "4"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "}"}], "]"}], "]"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.7390099185608587`*^9, 3.739009975216879*^9}, {
   3.739010224359696*^9, 3.739010228353939*^9}, {3.7390102590227213`*^9, 
   3.739010333954262*^9}, 3.7428187382757874`*^9, {3.742821281865361*^9, 
   3.742821282815812*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"d57a4651-5ec4-40e0-b06d-01352c3cbe65"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SDToPREDICT", "=", "50"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SeedRandom", "[", "1", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"randomdiag", "=", 
   RowBox[{"Partition", "[", 
    RowBox[{
     RowBox[{"RandomVariate", "[", 
      RowBox[{
       RowBox[{"NormalDistribution", "[", 
        RowBox[{"0", ",", "SDToPREDICT"}], "]"}], ",", 
       RowBox[{"7", "*", "800"}]}], "]"}], ",", "7"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"predictDis2D", "=", 
   RowBox[{"Partition", "[", 
    RowBox[{
     RowBox[{"Mean", "[", 
      RowBox[{"Map", "[", 
       RowBox[{"trainedLSTMnet", ",", 
        RowBox[{"randomdiag", "/", "200"}]}], "]"}], "]"}], ",", 
     "IMAGESIZE"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdy1sog3EYBvAvpdZ2o7SUpkzZhSYsh1rZfFfuJlMUNplzLduskDGHZVxs
a6RQThGtXEgpTA5rKCJtbU6bYaL4ai2JSPI9/4u3X8/z9Ao1OmVTAkVRaexB
q+MheTLE0AUVSSkwLisSQiYayIDu0qFCqFquk8Lc534ZDOUPlsE9Y28VNFSG
a6Ew97cFUk8rrbAk0q2FsTWeDh6PLlhgcM9uhY6vmWn45rYtwoO2l33YrPgh
1qjPvXAj74GodFn8UOFmAlBzcXINjz7kt3AhTkXgd7HkES7Stu0pVo455IHO
uaWeaVY9n9MH/R6eicGfTzAM+cGGNZIbjcTDxPQtaBjLJHovV3dhu3yTOBYV
x2Bhw+cXFI/PZ3PvGLrrZlsCR7j6s3CUoVP/Wnxwy159Bd89HfekV02YJE8M
zc2OEAeeDevlrAJRJ1Hq1JmUrKdqM7FkRzQI+605xFdXfdbsK7trLcR/zyIW
Hw==
  "],
 CellLabel->"In[52]:=",ExpressionUUID->"2bbddbb5-22c4-4428-968e-7cfed240ed9c"],

Cell[BoxData[
 RowBox[{"g5", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"ListContourPlot", "[", 
     RowBox[{
      RowBox[{"predictDis2D", "/", 
       RowBox[{"Max", "[", 
        RowBox[{"Abs", "[", "predictDis2D", "]"}], "]"}]}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "mycf"}], ",", 
      RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
      RowBox[{"Contours", "\[Rule]", "20"}], ",", 
      RowBox[{"DataRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1.", ",", "1.8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.", ",", "1.8"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1.2", ",", "1.6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.2", ",", "1.6"}], "}"}], ",", "All"}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"300", ",", "300"}], "}"}]}], ",", 
      RowBox[{"DataRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1.", ",", "1.8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.", ",", "1.8"}], "}"}]}], "}"}]}]}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Line", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "4"}], ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "4"}], "}"}]}], "}"}], "]"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.742820089037725*^9, 3.742820101644319*^9}, {
  3.743063060376586*^9, 3.7430630605971413`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"9c2d7455-e39e-4ded-83f8-656b6b74dcb1"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"TRAINING", " ", "DATA"}], "*)"}]], "Input",
 CellChangeTimes->{{3.7540306325520563`*^9, 3.754030638016308*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"7834b8f7-14db-4b8b-837d-4c51e252caed"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"trainingDis2D", "=", 
   RowBox[{"Partition", "[", 
    RowBox[{
     RowBox[{"Mean", "[", 
      RowBox[{"Values", "[", "trainingDataR", "]"}], "]"}], ",", 
     "IMAGESIZE"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"gR", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"ListContourPlot", "[", 
     RowBox[{
      RowBox[{"trainingDis2D", "/", 
       RowBox[{"Max", "[", 
        RowBox[{"Abs", "[", "trainingDis2D", "]"}], "]"}]}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "mycf"}], ",", 
      RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
      RowBox[{"Contours", "\[Rule]", "10"}], ",", 
      RowBox[{"DataRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1.8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1.8"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1.2", ",", "1.6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.2", ",", "1.6"}], "}"}], ",", "All"}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"300", ",", "300"}], "}"}]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"All", ",", "All", ",", "All"}], "}"}]}]}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Line", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "4"}], ",", 
          RowBox[{"-", "4"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "4"}], "}"}]}], "}"}], "]"}], "]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.7390080870462513`*^9, 3.739008089430078*^9}, {
  3.739008154665728*^9, 3.7390081771432056`*^9}, {3.73901060748039*^9, 
  3.739010609347311*^9}, {3.743062886408084*^9, 3.74306288804429*^9}, {
  3.743063082118617*^9, 3.743063083276227*^9}, {3.7430632338786592`*^9, 
  3.7430632589713917`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"7f760162-052a-4ac2-ae0b-5a85b1de50a0"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1260, 2683},
WindowMargins->{{53, Automatic}, {Automatic, 0}},
Magnification:>1.5 Inherited,
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 228, 4, 146, "Title",ExpressionUUID->"0b1014b1-a46c-4e4e-9c22-78b16d9a3f07"],
Cell[811, 28, 418, 7, 53, "Text",ExpressionUUID->"abd06ca5-a7a0-49eb-9d19-9048b3993cf0"],
Cell[1232, 37, 1192, 24, 364, "Text",ExpressionUUID->"9034bd4f-b959-46eb-814d-eab38dcb2227"],
Cell[2427, 63, 1357, 23, 536, "Text",ExpressionUUID->"34703d8b-7732-483b-b926-f99e6b86a7ae"],
Cell[3787, 88, 272, 6, 46, "Input",ExpressionUUID->"1d1ce59a-fde4-4695-a1ab-108228c0c34b"],
Cell[CellGroupData[{
Cell[4084, 98, 178, 3, 81, "Subsection",ExpressionUUID->"1cc7482a-42f0-462b-9a4c-843f454e3bbc"],
Cell[4265, 103, 3654, 54, 109, "Input",ExpressionUUID->"700bf3b5-09eb-4f8c-ac2a-0f455bc8df17"],
Cell[7922, 159, 471, 12, 78, "Input",ExpressionUUID->"62f6b558-bf7c-4104-9fdb-4625f3f8d4e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8430, 176, 182, 3, 81, "Subsection",ExpressionUUID->"3cd5536b-bf4b-4261-8caa-d73e76b0831d"],
Cell[8615, 181, 461, 9, 78, "Input",ExpressionUUID->"9a7012fd-4a82-490b-8f06-76e9830e9089"],
Cell[9079, 192, 1071, 28, 202, "Input",ExpressionUUID->"b3e8e37b-9231-4825-9d0c-25f5e5293b1f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10187, 225, 164, 3, 101, "Section",ExpressionUUID->"396fd5fd-43f1-4dce-8d18-1ccdd78f9ded"],
Cell[10354, 230, 763, 17, 78, "Input",ExpressionUUID->"f0a91723-01cb-4ef6-bd52-0f5745301a95"],
Cell[11120, 249, 926, 16, 46, "Input",ExpressionUUID->"1fe4a244-6836-46d9-8ef4-ad55474acddf"],
Cell[12049, 267, 426, 8, 46, "Input",ExpressionUUID->"27047f86-1cd2-445e-8327-b639b7695862"],
Cell[12478, 277, 1002, 15, 46, "Input",ExpressionUUID->"b0f09271-5217-4452-b77c-4d88ae2715ff"],
Cell[13483, 294, 450, 8, 46, "Input",ExpressionUUID->"dd014864-dbae-4fc0-bb5d-ae58e99dc5a7"],
Cell[13936, 304, 304, 6, 46, "Input",ExpressionUUID->"d1c40bd7-3cef-440f-8e5c-0cec2d7563e5"],
Cell[14243, 312, 306, 6, 46, "Input",ExpressionUUID->"28920ad1-d549-4e81-9299-738b49a31928"],
Cell[14552, 320, 344, 6, 46, "Input",ExpressionUUID->"d1cf2e47-fa9a-4d3e-9342-dcfb8b90cf97"],
Cell[14899, 328, 247, 4, 46, "Input",ExpressionUUID->"5efde452-c174-4b2a-9a47-c74f1e7babec"],
Cell[15149, 334, 562, 13, 78, "Input",ExpressionUUID->"b0cc7de1-54ce-448d-97d4-16d74acbf937"],
Cell[15714, 349, 274, 5, 46, "Input",ExpressionUUID->"d668e6e5-d968-4c80-8148-8946e1e517ed"],
Cell[15991, 356, 817, 16, 109, "Input",ExpressionUUID->"fea3c26b-17fe-4e29-92dd-3c24f1fb006a"],
Cell[16811, 374, 914, 17, 140, "Input",ExpressionUUID->"2f3e5a82-b886-49c6-b13c-37f6bd643108"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17762, 396, 247, 4, 86, "Section",ExpressionUUID->"dd64a725-9612-4a43-9d91-f0942bd17ee2"],
Cell[18012, 402, 2042, 57, 295, "Input",ExpressionUUID->"0773b3d6-c53c-4981-8e20-c2b2ade515b9"],
Cell[20057, 461, 878, 22, 109, "Input",ExpressionUUID->"11cb837d-2235-4ee0-8c91-70c922d1d025"],
Cell[20938, 485, 886, 22, 109, "Input",ExpressionUUID->"20981217-2b85-42a3-aefe-88887ac438f0"],
Cell[21827, 509, 736, 20, 109, "Input",ExpressionUUID->"73ef19e9-5be6-4e22-9509-6a4c3aa35f08"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22600, 534, 219, 4, 101, "Section",ExpressionUUID->"c0b99d4d-d8db-48a5-9c59-5c8aff83e43c"],
Cell[22822, 540, 406, 9, 78, "Input",ExpressionUUID->"6b98acb3-ccca-4594-86c6-861c2e7fcc88"],
Cell[23231, 551, 297, 6, 46, "Input",ExpressionUUID->"a13b0152-96e4-45b5-bd2d-1d8d583800ad"],
Cell[23531, 559, 2159, 38, 140, "Input",ExpressionUUID->"92bc125a-08bb-44c2-8344-e567d3728c27"],
Cell[25693, 599, 3745, 76, 667, "Input",ExpressionUUID->"41b9173d-5e88-4f91-a256-5b24480c0a11"],
Cell[29441, 677, 226, 4, 46, "Input",ExpressionUUID->"d1f92ddd-87fa-46b7-9ce1-1ea88e068962"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29704, 686, 219, 4, 101, "Section",ExpressionUUID->"5881f309-673b-41a9-bbde-2049341c3b97"],
Cell[29926, 692, 989, 21, 140, "Input",ExpressionUUID->"99bb6e17-2fcc-40e7-8518-7277318e4378"],
Cell[30918, 715, 1028, 18, 109, "Input",ExpressionUUID->"429bc82c-ab4e-4561-a9b5-d5c45237e343"],
Cell[31949, 735, 492, 9, 46, "Input",ExpressionUUID->"301eefd3-3391-4589-8b8f-df12bf92eb4e"],
Cell[32444, 746, 791, 17, 109, "Input",ExpressionUUID->"33058572-366c-40a3-bc8d-d2c38dc9e49f"],
Cell[33238, 765, 257, 5, 103, "Input",ExpressionUUID->"1a11a7ee-d498-43b8-be6b-1c8ed5e4e859"],
Cell[33498, 772, 1307, 35, 384, "Input",ExpressionUUID->"c422e5a3-6fe2-4c07-802b-492474a9b14d"],
Cell[34808, 809, 561, 13, 245, "Input",ExpressionUUID->"1703e676-6d73-4169-8260-ee4119b775f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35406, 827, 182, 3, 227, "Section",ExpressionUUID->"d960adb2-89ac-4edf-9c76-4bde0813816a"],
Cell[35591, 832, 435, 12, 103, "Input",ExpressionUUID->"94bb5ae5-4711-4ba5-8a81-64467eb0283a"],
Cell[36029, 846, 1720, 46, 315, "Input",ExpressionUUID->"d57a4651-5ec4-40e0-b06d-01352c3cbe65"],
Cell[37752, 894, 1412, 35, 315, "Input",ExpressionUUID->"2bbddbb5-22c4-4428-968e-7cfed240ed9c"],
Cell[39167, 931, 1790, 49, 315, "Input",ExpressionUUID->"9c2d7455-e39e-4ded-83f8-656b6b74dcb1"],
Cell[40960, 982, 231, 4, 531, "Input",ExpressionUUID->"7834b8f7-14db-4b8b-837d-4c51e252caed"],
Cell[41194, 988, 2116, 55, 1320, "Input",ExpressionUUID->"7f760162-052a-4ac2-ae0b-5a85b1de50a0"]
}, Open  ]]
}, Open  ]]
}
]
*)


